Modular Curvature for Noncommutative Two-Tori

In this paper we investigate the curvature of conformal deformations by noncommutative Weyl factors of a flat metric on a noncommutative 2-torus, by analyzing in the framework of spectral triples functionals associated to perturbed Dolbeault operators. The analogue of Gaussian curvature turns out to be a sum of two functions in the modular operator corresponding to the non-tracial weight defined by the conformal factor, applied to expressions involving derivatives of the same factor. The first is a generating function for the Bernoulli numbers and is applied to the noncommutative Laplacian of the conformal factor, while the second is a two-variable function and is applied to a quadratic form in the first derivatives of the factor. Further outcomes of the paper include a variational proof of the Gauss-Bonnet theorem for noncommutative 2-tori, the modular analogue of Polyakov's conformal anomaly formula for regularized determinants of Laplacians, a conceptual understanding of the modular curvature as gradient of the Ray-Singer analytic torsion, and the proof using operator positivity that the scale invariant version of the latter assumes its extreme value only at the flat metric.

==> anc/scalarncgshort2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    415440,      12105]
NotebookOptionsPosition[    398410,      11573]
NotebookOutlinePosition[    398767,      11589]
CellTagsIndexPosition[    398724,      11586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Pseudo differential calculus nc torus, computation of the basic functions of \
one and two variables.\
\>", "Subtitle",
 CellChangeTimes->{{3.457063578578125*^9, 3.4570635915625*^9}, {
  3.516795848296875*^9, 3.516795872234375*^9}, {3.5904670941052113`*^9, 
  3.5904671101341248`*^9}}],

Cell["\<\
We summarize the computations and explain all the steps in details.\
\>", "Text",
 CellChangeTimes->{{3.456855780953125*^9, 3.456855812671875*^9}, {
  3.456855860921875*^9, 3.456855885890625*^9}, {3.45706361821875*^9, 
  3.457063620234375*^9}, {3.517724941676421*^9, 3.517724977218454*^9}}],

Cell[CellGroupData[{

Cell["Setting up the pseudodifferential calculus", "Subsection",
 CellChangeTimes->{{3.5177250269052963`*^9, 3.5177250414821296`*^9}}],

Cell[" (*Associativity*) ", "Text",
 CellChangeTimes->{{3.5902562956425943`*^9, 3.5902562977290583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"OP", "[", "b___", "]"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input"],

Cell[" (*Additivity*) ", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b1_", "+", "b2_"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b1", ",", "c"}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b2", ",", "c"}], "]"}]}]}]], "Input"],

Cell["(*o[i]-independent expressions are not operators*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"x_", "?", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], "]"}], ":=", 
  "x"}]], "Input"],

Cell["(*o[i]-independent expressions are not operators*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"x_", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], ",", "b___"}],
    "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]], "Input"],

Cell["(*factor out o[i]-independent factors*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     RowBox[{"x__", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], " ", "y_"}], 
    ",", "b___"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "y", ",", "b"}], "]"}]}]}]], "Input"],

Cell["(*multiply out powers of sums*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_Plus", "^", 
     RowBox[{"n_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ">", "1"}], "&"}], ")"}]}]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"b", ",", 
       RowBox[{"{", "n", "}"}]}], "]"}], "/.", 
     RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", "c"}], "]"}]}]], "Input"],

Cell["We define differentiation inside the products OP", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Xi]", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Xi]"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Eta]", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Eta]"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.4569845834375*^9, 3.456984595703125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dx", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "x"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.456984600671875*^9, 3.45698460703125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dy", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "y"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.456984610078125*^9, 3.456984616359375*^9}}],

Cell["We define the product of two symbols up to order two", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prod", "[", 
   RowBox[{"s1_", ",", "s2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"s1", " ", ",", "s2"}], "]"}], "+", " ", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Xi]", "[", "s1", "]"}], ",", 
     RowBox[{"dx", "[", "s2", "]"}]}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Eta]", "[", "s1", "]"}], ",", 
     RowBox[{"dy", "[", "s2", "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"d\[Xi]", "[", "s1", "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"dx", "[", "s2", "]"}], "]"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "  ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"d\[Eta]", "[", "s1", "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"dy", "[", "s2", "]"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Eta]", "[", "s1", "]"}], "]"}], ",", 
     RowBox[{"dx", "[", 
      RowBox[{"dy", "[", "s2", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45689510709375*^9, 3.4568951524375*^9}, {
   3.456895185375*^9, 3.45689528459375*^9}, {3.4568959324375*^9, 
   3.456895995703125*^9}, {3.45689606021875*^9, 3.456896078609375*^9}, {
   3.45689676928125*^9, 3.456896850375*^9}, 3.458388046703125*^9, {
   3.458388082125*^9, 3.458388166484375*^9}, {3.458388217328125*^9, 
   3.458388231640625*^9}, {3.458388278203125*^9, 3.458388289609375*^9}, {
   3.45838832303125*^9, 3.45838843728125*^9}, 3.458391621796875*^9}],

Cell["\<\
One introduces an operator symbol which depends on both x and y, and one can \
form noncommutative products\
\>", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.517730238358374*^9, 3.5177302681350775`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OP", "[", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"OP", "[", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.5177302728923492`*^9, 3.5179208181731*^9, 
  3.5179942288381767`*^9, 3.58977981561665*^9, 3.590057868372102*^9, 
  3.590121842512059*^9, 3.590558318923962*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in a classical manner", "Subsection",
 CellChangeTimes->{{3.5177305279989405`*^9, 3.517730529771042*^9}, {
  3.589779513341035*^9, 3.589779521155813*^9}}],

Cell["We give a way to read the products in a classical manner", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"see0", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", "k"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]", "2"], "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]", "1"], "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "->", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.456899938640625*^9, 3.45689998934375*^9}, 
   3.45690007896875*^9, {3.45690012621875*^9, 3.456900162171875*^9}, 
   3.4569002483125*^9, 3.45693646309375*^9, {3.456936679796875*^9, 
   3.456936693421875*^9}, {3.456937330203125*^9, 3.456937364765625*^9}, {
   3.45693849509375*^9, 3.456938524875*^9}, 3.45693858675*^9, 
   3.456983288703125*^9, {3.456984725484375*^9, 3.456984761375*^9}, {
   3.45699436459375*^9, 3.45699439628125*^9}, {3.456994501171875*^9, 
   3.456994537890625*^9}, 3.456994627140625*^9, {3.456994669453125*^9, 
   3.4569946790625*^9}, {3.456994770578125*^9, 3.456994771390625*^9}, {
   3.456995236546875*^9, 3.456995285421875*^9}, {3.45699539921875*^9, 
   3.456995417109375*^9}, {3.456999061640625*^9, 3.456999065453125*^9}, {
   3.516789971390625*^9, 3.516789985234375*^9}, {3.51679003003125*^9, 
   3.516790052390625*^9}, {3.516790087296875*^9, 3.516790122546875*^9}, {
   3.516790454703125*^9, 3.51679046165625*^9}, {3.516791288703125*^9, 
   3.51679133225*^9}, {3.516792651578125*^9, 3.516792674703125*^9}, {
   3.51679327946875*^9, 3.516793320375*^9}, 3.516793417296875*^9, 
   3.51679364525*^9, {3.516869082375*^9, 3.516869083140625*^9}, {
   3.517647775786474*^9, 3.5176477918701024`*^9}, {3.5176478295285683`*^9, 
   3.5176478442549944`*^9}, {3.5177303105685043`*^9, 3.517730340159197*^9}, 
   3.5177362274099283`*^9, 3.5177363265716*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
    RowBox[{"k", "[", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}}],

Cell[BoxData[
 RowBox[{"k", ".", "k"}]], "Output",
 CellChangeTimes->{3.5177303650066175`*^9, 3.5179208592874517`*^9, 
  3.517994228881179*^9, 3.5897798156791353`*^9, 3.5900578684547586`*^9, 
  3.590121842561962*^9, 3.590558318992231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dx", "[", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304043768697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}]], "Output",
 CellChangeTimes->{3.5177304054739323`*^9, 3.5179208593264537`*^9, 
  3.517994228922181*^9, 3.58977981572707*^9, 3.5900578684944057`*^9, 
  3.590121842595573*^9, 3.590558319044794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dx", "[", 
   RowBox[{"dy", "[", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304309763913`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
   "k"}]}]], "Output",
 CellChangeTimes->{3.5177304322244625`*^9, 3.5179208593624554`*^9, 
  3.517994228960183*^9, 3.589779815764636*^9, 3.590057868543086*^9, 
  3.590121842667613*^9, 3.59055831911464*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dy", "[", 
   RowBox[{"dx", "[", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304309763913`*^9}, {3.517730486622574*^9, 
  3.5177304893237286`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
   "k"}]}]], "Output",
 CellChangeTimes->{3.5177304900457697`*^9, 3.5179208593914576`*^9, 
  3.5179942290001855`*^9, 3.589779815810924*^9, 3.5900578685906897`*^9, 
  3.590121842696314*^9, 3.590558319160268*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total symbol of k d dbar k", "Subsection",
 CellChangeTimes->{{3.517730844327033*^9, 3.5177308709855585`*^9}, {
  3.5177314283014345`*^9, 3.5177314365469065`*^9}, {3.517731471692917*^9, 
  3.5177314775272503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tot2", "=", 
   RowBox[{"prod", "[", " ", 
    RowBox[{
     RowBox[{"OP", "[", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"prod", "[", 
      RowBox[{
       RowBox[{"\[Xi]", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "-", " ", 
           RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]"}]}], 
       ",", 
       RowBox[{"prod", "[", 
        RowBox[{
         RowBox[{"\[Xi]", " ", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], "\[Eta]"}]}], ",",
          " ", 
         RowBox[{"OP", "[", 
          RowBox[{"k", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"o", "[", "1", "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456896382953125*^9, 3.456896383328125*^9}, {
   3.45689698734375*^9, 3.45689700940625*^9}, 3.4568997269375*^9, 
   3.516790219546875*^9, {3.51679068703125*^9, 3.516790689265625*^9}, 
   3.517731578118004*^9, {3.5177316157051535`*^9, 3.5177317035751796`*^9}, {
   3.5177317366040688`*^9, 3.5177317410223217`*^9}, 3.589780816881172*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"see0", "[", "tot2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "\[Eta]"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5177309927085204`*^9, 3.5177310536000032`*^9}, {
   3.517731788625044*^9, 3.5177317898711157`*^9}, 3.5179211025793667`*^9, 
   3.589780824729025*^9, 3.589780914391623*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"k", ".", "k"}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", "t1", " ", 
        RowBox[{"k", ".", "k"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", "k"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", 
         RowBox[{
          SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Delta]", "1"], " ", 
            RowBox[{
             SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5177317917292213`*^9, 3.517921104097454*^9, 3.517994229446211*^9, {
   3.5897809244557962`*^9, 3.589780934293215*^9}, 3.590057868939207*^9, 
   3.590121842980435*^9, 3.59055831922797*^9}]
}, Open  ]],

Cell["The symbol of order two is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.45690498690625*^9, 3.456905013953125*^9}, {
   3.456906021421875*^9, 3.456906051875*^9}, 3.516790785046875*^9, {
   3.51679089046875*^9, 3.51679089546875*^9}, 3.516790928109375*^9, {
   3.5177318665134993`*^9, 3.5177318769770975`*^9}, 3.589780967220242*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5897811002283487`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
    SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
  RowBox[{"k", ".", "k"}]}]], "Output",
 CellChangeTimes->{3.589781104146946*^9, 3.590057869004981*^9, 
  3.590121843029193*^9, 3.590558319298527*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"tot2", "-", 
    RowBox[{"p", "[", "2", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177319082038836`*^9, 3.517731930275146*^9}, 
   3.589780828739644*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", "\[Eta]"}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", "\[Eta]"}], "+", 
     RowBox[{"t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{{3.5177319132361717`*^9, 3.5177319311801977`*^9}, 
   3.5179211401985188`*^9, 3.517994229542217*^9, 3.589780999596984*^9, 
   3.590057869066328*^9, 3.590121843067174*^9, 3.590558319326631*^9}]
}, Open  ]],

Cell["The symbol of order one is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.517732093920506*^9, 
  3.51773209433853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.45690605859375*^9, 3.4569061043125*^9}, {
   3.516791141359375*^9, 3.516791162328125*^9}, 3.517732111405506*^9, 
   3.589781155796308*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"p", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177321333127594`*^9, 3.5177321405581737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.51773214189725*^9, 3.5179211819099045`*^9, 
  3.5179942296642237`*^9, 3.5897811694386806`*^9, 3.590057869128072*^9, 
  3.5901218431297617`*^9, 3.590558319392076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"tot2", "-", 
    RowBox[{"p", "[", "2", "]"}], "-", 
    RowBox[{"p", "[", "1", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177319082038836`*^9, 3.517731930275146*^9}, {
   3.517732161847391*^9, 3.517732165201583*^9}, 3.5897808545745373`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{3.5177321664396544`*^9, 3.5179211962517247`*^9, 
  3.517994229708226*^9, 3.589781186408701*^9, 3.590057869178533*^9, 
  3.590121843163933*^9, 3.590558319426695*^9}]
}, Open  ]],

Cell["The symbol of order zero is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.517732093920506*^9, 
  3.51773209433853*^9}, {3.5177322069909735`*^9, 3.5177322079150257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "t1", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.456906111234375*^9, 3.45690611584375*^9}, {
   3.456906147484375*^9, 3.456906171453125*^9}, 3.51679105840625*^9, 
   3.516791094140625*^9, 3.517732221429799*^9, 3.589781190915043*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"p", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.517732241213931*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{3.517732242210988*^9, 3.5179212116666064`*^9, 
  3.5179942298412337`*^9, 3.589781195930237*^9, 3.5900578693310957`*^9, 
  3.59012184328054*^9, 3.590558319493197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"tot2", "-", 
   RowBox[{"p", "[", "2", "]"}], "-", 
   RowBox[{"p", "[", "1", "]"}], "-", 
   RowBox[{"p", "[", "0", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177322591589575`*^9, 3.5177322624341445`*^9}, {
  3.589781214446971*^9, 3.589781215519951*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.517732263514206*^9, 3.517921216046857*^9, 3.517994229883236*^9, {
   3.5897812028472433`*^9, 3.589781216946333*^9}, 3.590057869377232*^9, 
   3.590121843314911*^9, 3.590558319527584*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total symbol of dbar k^2 d", "Subsection",
 CellChangeTimes->{{3.517730844327033*^9, 3.5177308709855585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tot", "=", 
   RowBox[{"prod", "[", 
    RowBox[{
     RowBox[{"\[Xi]", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "+", " ", 
         RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]"}]}], 
     ",", 
     RowBox[{"prod", "[", " ", 
      RowBox[{
       RowBox[{"OP", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"x", ",", "y", ",", 
           RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"x", ",", "y", ",", 
           RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"\[Xi]", " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "-", " ", 
           RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], "\[Eta]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5177309194493303`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"see0", "[", "tot", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "\[Eta]"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5177309927085204`*^9, 3.5177310536000032`*^9}, {
  3.5179209459334073`*^9, 3.51792095943918*^9}, {3.5897797955567913`*^9, 
  3.589779799258121*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"k", ".", "k"}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", "t1", " ", 
        RowBox[{"k", ".", "k"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", 
         RowBox[{
          SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", "k"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}], "-", 
        
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.517731019791069*^9, 3.517731054842074*^9, 3.517920912339486*^9, 
   3.51792096118928*^9, 3.5179942290991917`*^9, {3.5897798004307337`*^9, 
   3.589779821339829*^9}, 3.590057868672738*^9, 3.590121842762617*^9, 
   3.5905583195948*^9}]
}, Open  ]],

Cell["The symbol of order two is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "2", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]", " ", 
      "\[Xi]", " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]", " ", 
      "\[Xi]", " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589779861998877*^9, 3.5897798641342087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5897798808390207`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
    SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
  RowBox[{"k", ".", "k"}]}]], "Output",
 CellChangeTimes->{3.589779882149281*^9, 3.590057868743225*^9, 
  3.590121842828421*^9, 3.590558319710785*^9}]
}, Open  ]],

Cell["\<\
One can check that the difference is of order one, and is linear in \[Xi] \
\>", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.5177312124080863`*^9, 
  3.517731224120756*^9}, {3.5177312912275944`*^9, 3.51773130391232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"tot", "-", 
     RowBox[{"pb", "[", "2", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.51764666915073*^9, 3.5897799187167177`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5177312618549147`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"t1", " ", "\[Eta]"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "t2", " ", "\[Eta]"}], "+", "\[Xi]"}], 
   ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"k", ".", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1", "+", 
       RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
     RowBox[{"k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}], "+", 
    RowBox[{"t1", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.5177312630719843`*^9, 3.517921005219798*^9, 
  3.5179942293052034`*^9, 3.58977992305875*^9, 3.590057868801477*^9, 
  3.59012184287934*^9, 3.590558319776627*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"tot", "-", 
     RowBox[{"pb", "[", "2", "]"}], "-", 
     RowBox[{"pb", "[", "1", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5177366978188343`*^9, 3.517736703830178*^9}, {
  3.589780015279222*^9, 3.589780032782975*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.589780046405054*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.589780047557287*^9, 3.5900578688715363`*^9, 
  3.5901218429284277`*^9, 3.590558319844055*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The resolvent", "Subsection",
 CellChangeTimes->{{3.517732687690468*^9, 3.5177326909166527`*^9}}],

Cell["\<\
We now introduce the asymptotic resolvent with asymptotic parameter \
\[Lambda]. We use the operator symbol o[2] for k^2\
\>", "Text",
 CellChangeTimes->{{3.5177328390611258`*^9, 3.517732872551041*^9}, {
  3.589781251797274*^9, 3.589781314183546*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t1", "2"], "+", 
           SuperscriptBox["t2", "2"]}], ")"}], "  ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], 
      RowBox[{"o", "[", "2", "]"}]}], "-", "\[Lambda]"}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.517732736543262*^9, 3.517732749992031*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
      SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}]}]]], "Output",
 CellChangeTimes->{3.5177327606776423`*^9, 3.517934981775035*^9, 
  3.5179942299242387`*^9, 3.589782333231056*^9, 3.590057869431164*^9, 
  3.590121843350874*^9, 3.590558319878818*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[PartialD]", "\[Xi]"], 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517732810205475*^9, 3.517934987017335*^9, 
  3.517994229964241*^9, 3.589782344331698*^9, 3.590057869477126*^9, 
  3.590121843382522*^9, 3.590558319913816*^9}]
}, Open  ]],

Cell["\<\
What matters is that one never has to differentiate with respect to x or y \
the symbol o[2] which stands for k^2, the various terms which appear are \
listed below\
\>", "Text",
 CellChangeTimes->{{3.5177328390611258`*^9, 3.517732872551041*^9}, {
   3.5177351511653705`*^9, 3.5177352115448236`*^9}, {3.5177353205340576`*^9, 
   3.5177353333817925`*^9}, 3.5262865646462965`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517735296843703*^9, 3.517935097578658*^9, 
  3.517994230004243*^9, 3.589782360768908*^9, 3.5900578695276937`*^9, 
  3.5901218434144573`*^9, 3.5905583199491253`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Eta]", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517735349355706*^9, 3.5179350976126604`*^9, 
  3.5179942300472455`*^9, 3.589782364700663*^9, 3.5900578695782957`*^9, 
  3.5901218434487877`*^9, 3.590558319978005*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"d\[Xi]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177353987175293`*^9, 3.517935097644662*^9, 
  3.5179942300882483`*^9, 3.589782367918665*^9, 3.590057869626251*^9, 
  3.590121843485589*^9, 3.590558320033971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Eta]", "[", 
  RowBox[{"d\[Eta]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t1", "2"], "+", 
          SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177354267741346`*^9, 3.517935097675664*^9, 
  3.51799423012825*^9, 3.589782371852332*^9, 3.590057869681712*^9, 
  3.5901218435209513`*^9, 3.590558320068552*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"d\[Eta]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t1", " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177354455872107`*^9, 3.5179350977076654`*^9, 
  3.5179942301712527`*^9, 3.589782376919434*^9, 3.590057869726821*^9, 
  3.5901218435662117`*^9, 3.590558320095746*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in a classical manner", "Subsection",
 CellChangeTimes->{{3.5177305279989405`*^9, 3.517730529771042*^9}, {
  3.589779513341035*^9, 3.589779521155813*^9}}],

Cell["We give a way to read the resolvents in a classical manner", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.589782274673627*^9, 3.589782276896266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seeres", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"stuff", "/.", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox[
          RowBox[{"o", "[", "2", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t1", "2"], "+", 
                 SuperscriptBox["t2", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
            RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "->", 
       RowBox[{
        SuperscriptBox["k", "4"], 
        RowBox[{"R", "^", "3"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"o", "[", "2", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t1", "2"], "+", 
                SuperscriptBox["t2", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
           RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]], "->", 
      RowBox[{
       RowBox[{"k", "^", "2"}], " ", 
       RowBox[{"R", "^", "2"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             SuperscriptBox["t2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
        RowBox[{"o", "[", "2", "]"}]}]}]], "\[Rule]", "R"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5177355242447095`*^9, 3.5177355754736395`*^9}, {
  3.51773563037778*^9, 3.517735732349612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seeres", "[", 
  RowBox[{"d\[Xi]", "[", 
   RowBox[{"d\[Eta]", "[", 
    RowBox[{"b", "[", 
     RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177357613962736`*^9, 3.517735766363558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["R", "2"], " ", "t1"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["R", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.517735767558626*^9, 3.5179351402040963`*^9, 
  3.517994230217255*^9, 3.589782423459532*^9, 3.5900578697962427`*^9, 
  3.590121843632352*^9, 3.5905583201451893`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"various", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Eta]", "[", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Eta]", "[", 
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517735835027485*^9, 3.5177359010532618`*^9}, {
  3.5897824718812227`*^9, 3.589782474833353*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"seeres", "[", "#", "]"}], "&"}], "/@", "various"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.51773590574353*^9, 3.5177359318360224`*^9}, {
  3.5897824835815563`*^9, 3.589782485046166*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"R"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t1", "2"], "+", 
          SuperscriptBox["t2", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t1", "2"], "+", 
              SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"], " ", "t1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.517735932775076*^9, 3.517935162441368*^9, 
  3.517994230264258*^9, 3.5897824877204313`*^9, 3.5900578698541937`*^9, 
  3.5901218436999598`*^9, 3.5905583202016582`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"seewell", "[", "stuff_", "]"}], ":=", 
  RowBox[{"seeres", "[", 
   RowBox[{"see0", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177365276811028`*^9, 3.517736551363457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"see3", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"seewell", "[", "stuff", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", "\[Rule]", 
      SubscriptBox["b", "0"]}], ",", 
     RowBox[{"\[Xi]", "->", 
      SubscriptBox["\[Xi]", "1"]}], ",", 
     RowBox[{"\[Eta]", "->", 
      SubscriptBox["\[Xi]", "2"]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5177379894447107`*^9, 3.517738061012804*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbol of order -3", "Subsection",
 CellChangeTimes->{{3.5177364902149596`*^9, 3.517736497099354*^9}}],

Cell[CellGroupData[{

Cell["For k d dbar k", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"-", "3"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456906270421875*^9, 3.456906312921875*^9}, {
   3.4569065858125*^9, 3.45690662028125*^9}, {3.4569066635*^9, 
   3.456906680265625*^9}, {3.4569355393125*^9, 3.45693554421875*^9}, {
   3.456935580890625*^9, 3.45693568896875*^9}, 3.456935721515625*^9, {
   3.456935996078125*^9, 3.45693599628125*^9}, {3.456936087875*^9, 
   3.4569361003125*^9}, {3.457064919640625*^9, 3.457064951015625*^9}, 
   3.516792939671875*^9, {3.517736103934866*^9, 3.517736117486641*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seewell", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177361278042307`*^9, 3.517736137169767*^9}, 
   3.5177365070959253`*^9, {3.5897827724769573`*^9, 3.589782778125354*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.589782779429118*^9, 3.5900578700130157`*^9, 
  3.590121843954444*^9, 3.5905583203468313`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["For dbar k^2 d", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}, 
   3.589782835943377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", 
    RowBox[{"-", "3"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"pb", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Xi]"], 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Eta]"], 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456906270421875*^9, 3.456906312921875*^9}, {
   3.4569065858125*^9, 3.45690662028125*^9}, {3.4569066635*^9, 
   3.456906680265625*^9}, {3.4569355393125*^9, 3.45693554421875*^9}, {
   3.456935580890625*^9, 3.45693568896875*^9}, 3.456935721515625*^9, {
   3.456935996078125*^9, 3.45693599628125*^9}, {3.456936087875*^9, 
   3.4569361003125*^9}, {3.457064919640625*^9, 3.457064951015625*^9}, 
   3.458391621859375*^9, {3.458406597*^9, 3.4584066023125*^9}, 
   3.517736670567275*^9, 3.5177367813856134`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seewell", "[", 
  RowBox[{"pb", "[", 
   RowBox[{"-", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177367936773167`*^9, 3.517736801759779*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "\[Eta]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "t2", " ", "\[Eta]"}], "+", "\[Xi]"}], 
     ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      RowBox[{"R", ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "+", 
     RowBox[{"R", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}], 
     "+", 
     RowBox[{"t1", " ", 
      RowBox[{"R", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       "R"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
      RowBox[{"R", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       "R"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.589782852989694*^9, 3.59005786995453*^9, 
  3.590121843884712*^9, 3.590558320415255*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbol of order -4", "Subsection",
 CellChangeTimes->{{3.517738117625042*^9, 3.5177381258825145`*^9}}],

Cell[TextData[{
 "One works with an overall minus sign, the relevant quantity  is then the \
following which then needs to be multiplied on the right by ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.5177379894447107`*^9, 3.517738061012804*^9}}],
 " :"
}], "Text",
 CellChangeTimes->{{3.517739339706941*^9, 3.517739371236745*^9}, {
   3.517935465759717*^9, 3.517935495543421*^9}, 3.526289964822775*^9}],

Cell[CellGroupData[{

Cell["For k d dbar k", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res0", ":=", 
    RowBox[{
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"p", "[", "0", "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "3"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"p", "[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"p", "[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"p", "[", "2", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"p", "[", "2", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"d\[Xi]", "[", 
         RowBox[{"d\[Xi]", "[", 
          RowBox[{"b", "[", 
           RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"dx", "[", 
         RowBox[{"dx", "[", 
          RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"d\[Eta]", "[", 
          RowBox[{"b", "[", 
           RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"dy", "[", 
         RowBox[{"dy", "[", 
          RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"dy", "[", 
         RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.589782982311603*^9, 3.589782983243787*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["For dbar k^2 d", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}, 
   3.589782835943377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"resb0", ":=", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], ",", 
      RowBox[{"pb", "[", "0", "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"pb", "[", 
       RowBox[{"-", "3"}], "]"}], ",", 
      RowBox[{"pb", "[", "1", "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "1", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "1", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"pb", "[", 
        RowBox[{"-", "3"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"pb", "[", 
        RowBox[{"-", "3"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"d\[Xi]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"dx", "[", 
         RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"dy", "[", 
         RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"dy", "[", 
        RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5176491667649174`*^9, {3.517649243798853*^9, 3.517649289413333*^9}, 
   3.517737659079815*^9, {3.517737701739255*^9, 3.5177377201743093`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration in angular part", "Subsection",
 CellChangeTimes->{{3.5239418476773005`*^9, 3.523941855586753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"act", "[", "stuff_", "]"}], ":=", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"see3", "[", "stuff", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Xi]", "1"], ",", 
       SubscriptBox["\[Xi]", "2"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.516800665234375*^9, 3.516800710578125*^9}, {
   3.516801080234375*^9, 3.516801082046875*^9}, 3.516801127953125*^9, {
   3.517649454508423*^9, 3.517649459360031*^9}, {3.517738214073559*^9, 
   3.5177382175577583`*^9}, {3.517738247896493*^9, 3.517738263701397*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rul1", "[", 
   RowBox[{"{", 
    RowBox[{"n_", ",", "m_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rul1", "[", 
    RowBox[{"{", 
     RowBox[{"n", ",", "m"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "a", "]"}]}], "-", 
         RowBox[{"r", "  ", 
          RowBox[{"t1", "/", "t2"}], " ", 
          RowBox[{"Sin", "[", "a", "]"}]}]}], ")"}], "^", "n"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "/", "t2"}], " ", 
         RowBox[{"Sin", "[", "a", "]"}]}], ")"}], "^", "m"}], 
      RowBox[{"\[DifferentialD]", "a"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5176677346487646`*^9, 3.5176677415621595`*^9}, {
  3.51773865817196*^9, 3.517738678559126*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", 
      RowBox[{"act", "[", "stuff", "]"}], "]"}]], 
    RowBox[{
     RowBox[{"rul1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"act", "[", "stuff", "]"}], ",", "j"}], "]"}], "]"}], "]"}], 
     
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"act", "[", "stuff", "]"}], ",", "j"}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5177383453460674`*^9, 3.517738460835673*^9}, {
   3.517738545769531*^9, 3.5177385689478564`*^9}, 3.517738714889204*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act2", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"act1", "[", "stuff", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177387901565084`*^9, 3.517738816686026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act1", "[", "resb0", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.517738869346038*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"resb0good", "=", 
   RowBox[{"act2", "[", "resb0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.5177388369371843`*^9, {3.5179356341163464`*^9, 3.5179356390266275`*^9}, 
   3.589793626337174*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"res0good", "=", 
   RowBox[{"act2", "[", "res0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.5177388369371843`*^9, 3.5177390608349905`*^9, {3.51793566721724*^9, 
   3.517935671150465*^9}, 3.5897937047551947`*^9}],

Cell["We now take some example", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Last", "[", 
  RowBox[{
   RowBox[{"act2", "[", "res0", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["b", "0"], ".", "k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", "k"}]}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", "k"}]}], 
  "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]], "Output",\

 CellChangeTimes->{3.517994842905299*^9, 3.589860557366519*^9, 
  3.5898668274959583`*^9, 3.590057918851821*^9, 3.590121893401925*^9, 
  3.590558369238508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.589866818342249*^9, 3.589866831189554*^9}}],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.589866832407609*^9, 3.590057918920176*^9, 
  3.590121893493224*^9, 3.5905583693007402`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Preparation in canonical form", "Subsection",
 CellChangeTimes->{{3.51773943251725*^9, 3.517739437552538*^9}, {
  3.58986721003334*^9, 3.5898672149907923`*^9}}],

Cell["\<\
One puts the terms in a canonical form before performing the integration in \
the variable \[OpenCurlyDoubleQuote]r\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.5177394443299255`*^9, 3.51773946888333*^9}, {
  3.5247327563522277`*^9, 3.5247327565802407`*^9}}],

Cell[TextData[{
 "We first define the rules which allow one to pass to the reduced terms. The \
first group corresponds to ",
 Cell[BoxData["\"\<x k=k \!\(
\*SuperscriptBox[\(\[CapitalDelta]\), \(1/2\)]\)(x)\>"]],
 "\[CloseCurlyDoubleQuote] for various \[OpenCurlyDoubleQuote]x\
\[CloseCurlyDoubleQuote].  The second group corresponds to ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.458067924703125*^9, 3.458067927859375*^9}, {3.516877992765625*^9, 
   3.51687801021875*^9}}],
 " commutes with k.  The third group corresponds to the use of logarithmic \
derivative for the last term. ",
 " The last group corresponds to pulling out k or  ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
    3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
    3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
    3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
    3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
    3.45806770578125*^9, 3.458067714796875*^9}, 3.516878290765625*^9}],
 " when it is the first term."
}], "Text",
 CellChangeTimes->{{3.458058654953125*^9, 3.458058680359375*^9}, {
  3.5177395431875796`*^9, 3.51773954406863*^9}, {3.589801573601838*^9, 
  3.589801582865966*^9}, {3.589801663232925*^9, 3.58980171038457*^9}, {
  3.59012149789577*^9, 3.590121515708061*^9}, {3.5901215475364943`*^9, 
  3.590121548026877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ",", "k", ",", "c___"}], 
   "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.4580612365*^9}, {3.458067969921875*^9, 3.458067973890625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ",", "k", ",", "c___"}], 
   "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.45806796209375*^9, 3.458067966296875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.4580612365*^9}, {3.458061436703125*^9, 3.458061441703125*^9}, {
  3.458067954796875*^9, 3.4580679581875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.458061451515625*^9, 3.458061459828125*^9}, {
  3.4580679316875*^9, 3.458067935828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.458061451515625*^9, 3.458061459828125*^9}, {
  3.4580679316875*^9, 3.458067935828125*^9}, {3.516984222734375*^9, 
  3.516984233171875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    SubscriptBox["b", "0"], ",", "k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    SubscriptBox["b", "0"], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.458067924703125*^9, 3.458067927859375*^9}, {3.516877992765625*^9, 
  3.51687801021875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458067914671875*^9, 
   3.458067920890625*^9}, 3.516877986734375*^9, 3.516878026703125*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.4580679073125*^9, 3.458067911203125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.45806789996875*^9, 3.45806790378125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065232203125*^9, 3.45806524678125*^9}, {3.4580678924375*^9, 
  3.45806789634375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.4580652676875*^9, 3.458065283109375*^9}, {3.45806788528125*^9, 
  3.458067888828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065937375*^9, 3.458065946625*^9}, {3.458067877484375*^9, 
  3.458067881859375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.45806595675*^9, 3.458065970625*^9}, {3.458067870515625*^9, 
  3.458067874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065232203125*^9, 3.45806524678125*^9}, {3.458065998765625*^9, 
  3.4580660075*^9}, {3.458067863265625*^9, 3.4580678669375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.4580652676875*^9, 3.458065283109375*^9}, {3.458066001796875*^9, 
  3.45806601159375*^9}, {3.458067839890625*^9, 3.45806785696875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4580648999375*^9, 3.458064907609375*^9}, {
  3.458067836171875*^9, 3.45806785259375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
   3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
   3.45806478246875*^9, 3.45806482903125*^9}, 3.45806488334375*^9, {
   3.45806783290625*^9, 3.458067846078125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4580648999375*^9, 3.458064907609375*^9}, {
  3.458065031515625*^9, 3.4580650365*^9}, {3.45806782459375*^9, 
  3.45806782846875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
   3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
   3.45806478246875*^9, 3.45806482903125*^9}, 3.45806488334375*^9, {
   3.45806504175*^9, 3.458065051390625*^9}, {3.458067816796875*^9, 
   3.45806782065625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", "k", ",", 
    SubsuperscriptBox["b", "0", "2"], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.45806583684375*^9, 3.45806585221875*^9}, {3.4580678075625*^9, 
  3.45806781253125*^9}, {3.516878255578125*^9, 3.516878260765625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"k", " ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
  3.45806692028125*^9}, {3.4580677948125*^9, 3.4580678030625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    SubscriptBox["b", "0"], ",", "c___"}], "]"}], ":=", 
  RowBox[{"S", "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.45806770578125*^9, 3.458067714796875*^9}, 3.516878290765625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    SubsuperscriptBox["b", "0", "2"], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["S", "2"], "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.458067019890625*^9, 3.458067023734375*^9}, {3.458067720015625*^9, 
   3.458067730859375*^9}, 3.516878304015625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     SubsuperscriptBox["b", "0", "3"]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["S", "3"], "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.458067067*^9, 3.458067071671875*^9}, {3.458067735234375*^9, 
   3.458067739828125*^9}, 3.4580677705*^9, {3.516878310953125*^9, 
   3.51687831465625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"action", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"Dot", "\[Rule]", "OK"}]}]}]], "Input",
 CellChangeTimes->{{3.590123054074692*^9, 3.590123091288587*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"back", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"OK", "\[Rule]", "Dot"}]}]}]], "Input",
 CellChangeTimes->{{3.590123646987019*^9, 3.59012368526357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reorder", "[", "stuff_", "]"}], ":=", 
  RowBox[{"back", "[", 
   RowBox[{"action", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5901237001414337`*^9, 3.590123739463437*^9}}],

Cell["\<\
We now show how this works in an example\
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.590123506161771*^9, 3.5901235166000233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compare", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"stuff", ",", "a1"}], "]"}], ",", 
       RowBox[{"reorder", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"stuff", ",", "a1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "1", ",", 
       RowBox[{"Length", "[", "stuff", "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5901242432704487`*^9, 3.59012435228183*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compare", "[", 
  RowBox[{"Last", "[", 
   RowBox[{
    RowBox[{"act2", "[", "res0", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589862415999852*^9, 3.589862421701654*^9}, 
   3.5900653861387663`*^9, 3.590065493640295*^9, {3.590124398055291*^9, 
   3.590124399074926*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["b", "0"], ".", "k", ".", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", 
       "k"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", 
       "k"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"8", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.589866905269022*^9, 3.590057933262532*^9, 
  3.590065401787457*^9, 3.5900655087342052`*^9, 3.5901219142014313`*^9, 
  3.590124414076009*^9, 3.59055838454659*^9}]
}, Open  ]],

Cell["\<\
One in fact double checks that all similar terms are now in canonical form, \
there are 4 such \[OpenCurlyDoubleQuote]compare\[CloseCurlyDoubleQuote] \
tables for res0 and 5 tables for resb0.\
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.590123506161771*^9, 3.5901235166000233`*^9}, {
   3.590135707960368*^9, 3.5901357860891123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfine", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"reorder", "[", 
     RowBox[{"Extract", "[", 
      RowBox[{"stuff", ",", "a1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "1", ",", 
      RowBox[{"Length", "[", "stuff", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5176578773199577`*^9, 3.517657992684556*^9}, 
   3.517658337694289*^9, {3.5179829043984556`*^9, 3.517982904988489*^9}, 
   3.51799403273196*^9, 3.517994094174474*^9, {3.59012641921729*^9, 
   3.590126451484502*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinehalf", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"treatfine", "[", "stuff", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[Equal]", "False"}], 
     "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179947224024067`*^9, 3.5179947477168546`*^9}, {
  3.5901264981167727`*^9, 3.590126502496951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinerem", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"treatfine", "[", "stuff", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[Equal]", "True"}], 
     "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179947589995003`*^9, 3.5179947779905863`*^9}, {
  3.590126506180283*^9, 3.590126511008684*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Preparing the quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
  3.5179992609559975`*^9, 3.517999301655325*^9}, {3.589968899403596*^9, 
  3.589968906703589*^9}, {3.5901320241973343`*^9, 3.59013203145092*^9}}],

Cell[TextData[{
 "We treat the terms which have a Log[k] and rewrite them using variables u \
and v, and using kleft instead of k for terms Log[kleft] which appear on the \
left in the global product. We use S for the first appearance of the \
resolvent and R for the second appearance, the function of (u) gives the \
function of modular operator applying to ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "kleft", "]"}], "]"}]],
  CellChangeTimes->{3.589867847869681*^9}],
 " and the function of v  gives the function of modular operator applying to ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.589867847869681*^9}]
}], "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.589867990491591*^9, 3.5898680071056213`*^9}, {
   3.589968938044693*^9, 3.5899691349969254`*^9}, {3.589969180497385*^9, 
   3.589969207137081*^9}, {3.5899692482614937`*^9, 3.589969254025004*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparu", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "n_"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["u", "n"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "n_"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["u", "n"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"u", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"u", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.516944091328125*^9, 3.51694410625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparu1", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "k", " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "k", " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "\[Rule]", 
      SqrtBox["v"]}], ",", " ", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", "v"}], ",", 
     RowBox[{
      SubscriptBox["b", "0"], "\[Rule]", "R"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5179828881195245`*^9, 3.5179828930518064`*^9}, 
   3.51799439673878*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat1", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"preparu", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"treatfinehalf", "[", "stuff", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.517658219260515*^9, 3.5176582467830896`*^9}, {
   3.517658320963332*^9, 3.5176583663229265`*^9}, 3.51799411840386*^9, {
   3.590131822261609*^9, 3.590131825139092*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat1half", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"preparu1", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"treat1", "[", "stuff", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5179941284504347`*^9, 3.517994169300771*^9}, 
   3.5179944091664906`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat2", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{"treat1half", "[", "stuff", "]"}], "/.", 
    RowBox[{"Dot", "\[Rule]", "Times"}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.5176584339627953`*^9, 3.5176584720419736`*^9}, {
  3.517994176331173*^9, 3.517994177061215*^9}}],

Cell["We now take an example", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"treat2", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5179974001865673`*^9, 3.5179974329674425`*^9}, {
  3.59012219024676*^9, 3.590122194401738*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SqrtBox["v"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["v"]}]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5901318992601967`*^9, 3.590558398774315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"treat2", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5179974001865673`*^9, 3.5179974329674425`*^9}, {
  3.59012219024676*^9, 3.590122194401738*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SqrtBox["v"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["v"]}]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.589867847869681*^9, 3.590057947665907*^9, 
  3.59012194290797*^9, 3.5901222103110228`*^9, 3.590558412665923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"treat2", "[", 
  RowBox[{"Last", "[", 
   RowBox[{
    RowBox[{"act2", "[", "res0", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.517739704021779*^9, 3.517739717466548*^9}, 
   3.517739774707822*^9, 3.5177398314650683`*^9, 3.517995164157674*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SqrtBox["u"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["S", "3"], " ", 
   SqrtBox["u"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", "R", " ", "S", " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["R", "2"], " ", "S", " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"5", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", "R", " ", "S", " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["R", "2"], " ", "S", " ", 
   SuperscriptBox["u", "2"], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"5", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.590066040742056*^9, 3.59012195704478*^9, 
  3.590558426504726*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integration in \[OpenCurlyDoubleQuote]r\[CloseCurlyDoubleQuote] of the \
quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "by applying the rearrangement lemma"
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
  3.5179992609559975`*^9, 3.517999301655325*^9}, {3.589968899403596*^9, 
  3.589968906703589*^9}}],

Cell[TextData[{
 "We now apply the rearrangement lemma where one reintroduces the last term \
",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{3.589866905269022*^9}],
 " on the right, ",
 "and first computes the needed integrals.  "
}], "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590151523910667*^9, 3.590151524554823*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"poww", "[", 
   RowBox[{"{", 
    RowBox[{"n_", ",", "m_"}], "}"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"n", "+", "m", "-", "1"}], ")"}]}]], 
   SuperscriptBox["k", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"n", "+", "m"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.516956074375*^9, 3.51695607621875*^9}, {
  3.5169561063125*^9, 3.516956181859375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"integ", "[", 
   RowBox[{"m_", ",", "n_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integ", "[", 
    RowBox[{"m", ",", "n", ",", "p"}], "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "m"]], " ", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           SubscriptBox["u", "1"]}], "+", "1"}], ")"}], "n"]], " ", 
      FractionBox[
       SuperscriptBox["x", 
        RowBox[{"m", "+", "n", "+", "p", "-", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           SubscriptBox["u", "1"], " ", 
           SubscriptBox["u", "2"]}], "+", "1"}], ")"}], "p"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "1"], "\[GreaterEqual]", "1"}], " ", "&&", 
       RowBox[{
        SubscriptBox["u", "2"], "\[GreaterEqual]", "1"}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5900539294804277`*^9, 3.590053938260762*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"intx", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"integ", "[", 
      RowBox[{"a", ",", "b", ",", "1"}], "]"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "1"], "\[Rule]", "u"}], " ", ",", 
       RowBox[{
        SubscriptBox["u", "2"], "\[Rule]", "v"}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"u", " ", "v"}], "]"}], "->", 
     RowBox[{
      RowBox[{"Log", "[", "u", " ", "]"}], "+", 
      RowBox[{"Log", "[", " ", "v", "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590054000702417*^9, 3.590054092599469*^9}, {
  3.590054149736521*^9, 3.590054153311323*^9}, {3.590054405147942*^9, 
  3.590054407621091*^9}, {3.5900546222065496`*^9, 3.5900546970251017`*^9}, {
  3.590056056140674*^9, 3.590056091806826*^9}, {3.590057291258258*^9, 
  3.59005731979854*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pairs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5179977102963047`*^9, 3.5179977116563826`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.517997712880452*^9, 3.589969554831584*^9, 
  3.5900579478736277`*^9, 3.590121957200017*^9, 3.5905584266526337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xuu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"intx", "[", "#", "]"}], "&"}], "/@", "pairs"}]}]], "Input",
 CellChangeTimes->{{3.5900547230926332`*^9, 3.590054723562674*^9}, {
  3.590055312677684*^9, 3.59005531420675*^9}, {3.590056097986896*^9, 
  3.5900561032396193`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}], "-", 
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", "v", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "v"}]}], ")"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "v"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "3"]}]], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "u", "]"}], "+", 
        RowBox[{"Log", "[", "v", "]"}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "3"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "u", "+", 
        RowBox[{"2", " ", "u", " ", "v"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "v", "+", 
              SuperscriptBox["v", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "u", "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", " ", "v"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"u", " ", "v"}], "+", 
      RowBox[{"Log", "[", "u", "]"}], "+", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]]}], ",", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], "+", 
       RowBox[{"Log", "[", "v", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"u", " ", "v"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "u", "+", "v", "-", 
       RowBox[{"u", " ", "v"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "v"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "v", "]"}]}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"Log", "[", "v", "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"u", " ", "v"}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.5899696140133266`*^9, 3.5900547252136097`*^9, 
  3.59005531514817*^9, 3.5900561047241993`*^9, 3.590057349199362*^9, 
  3.590057957640214*^9, 3.590121967121874*^9, 3.590558436411667*^9}]
}, Open  ]],

Cell["\<\
We then apply the rearrangement lemma as follows, note that one takes powers \
of k and of r into account using poww, \
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590214952776525*^9, 
  3.590215003208143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfo", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", 
      RowBox[{"CoefficientRules", "[", 
       RowBox[{"stuff", ",", 
        RowBox[{"{", 
         RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}]], 
    RowBox[{
     RowBox[{"intx", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"stuff", ",", 
           RowBox[{"{", 
            RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], "]"}],
       "]"}], 
     SuperscriptBox[
      RowBox[{"poww", "[", 
       RowBox[{"First", "[", 
        RowBox[{"Part", "[", 
         RowBox[{
          RowBox[{"CoefficientRules", "[", 
           RowBox[{"stuff", ",", 
            RowBox[{"{", 
             RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], 
        "]"}], "]"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"CoefficientRules", "[", 
         RowBox[{"stuff", ",", 
          RowBox[{"{", 
           RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179980055251904`*^9, 3.517998078058339*^9}, 
   3.590056557074748*^9}],

Cell["We take an example ", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590132147392757*^9, 
  3.590132150599621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"transfo", "[", 
  RowBox[{"treat2", "[", 
   RowBox[{"Last", "[", 
    RowBox[{
     RowBox[{"act2", "[", "res0", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.51799810168369*^9, 3.5179981199157333`*^9}, 
   3.517998267651183*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["u"], " ", 
     SqrtBox["v"], " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"f", "[", "v", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["u"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["v"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["v"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["v"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["u"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox["v"]}], ")"}]}], "+", 
             RowBox[{"u", " ", "v"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox["v"]}], ")"}], " ", "v"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"u", " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", "/", "2"}]], " ", "v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["v"], "+", "v"}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["u"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v", "-", 
                SuperscriptBox["v", 
                 RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["u"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["u"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["v"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["v"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SqrtBox["u"], " ", 
         SqrtBox["v"]}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["u"], " ", 
         SqrtBox["v"]}]}], ")"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.5901321024195433`*^9, 3.590558451184704*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Replacing the function f by its expression\
\>", "Subsubsection",
 CellChangeTimes->{{3.590132242631545*^9, 3.590132261125492*^9}}],

Cell["\<\
We replace f by its expression and also change variables \
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590132147392757*^9, 
  3.590132150599621*^9}, {3.590132317944551*^9, 3.590132338632078*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromuv", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stuff", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], "->", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SqrtBox["u"], "-", "1"}], ")"}], "/", 
           RowBox[{"Log", "[", "u", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", "v", "]"}], "->", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SqrtBox["v"], "-", "1"}], ")"}], "/", 
           RowBox[{"Log", "[", "v", "]"}]}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "->", 
        RowBox[{"Exp", "[", "s", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Exp", "[", "t", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Exp", "[", "s", "]"}], "]"}], "\[Rule]", "s"}], ",", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Exp", "[", "t", "]"}], "]"}], "\[Rule]", "t"}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[ExponentialE]", "s"]], "\[Rule]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"s", "/", "2"}], "]"}]}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[ExponentialE]", "t"]], "\[Rule]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"t", "/", "2"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", "t"], ")"}], 
        RowBox[{"3", "/", "2"}]], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"3", 
         RowBox[{"t", "/", "2"}]}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"3", 
         RowBox[{"s", "/", "2"}]}], "]"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5176591787383947`*^9, 3.5176591882649393`*^9}, {
   3.517659254700739*^9, 3.517659289880751*^9}, 3.517659378882842*^9, {
   3.517998527351037*^9, 3.517998562238033*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"movest", "[", "stuff_", "]"}], ":=", 
  RowBox[{"fromuv", "[", 
   RowBox[{"transfo", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.517659313555105*^9, 3.517659338670542*^9}, {
  3.517998597894072*^9, 3.517998613665974*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table1", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"movest", "[", 
        RowBox[{"treat2", "[", 
         RowBox[{"Last", "[", 
          RowBox[{
           RowBox[{"act2", "[", "res0", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5179987709489703`*^9, 3.5179989301400757`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {"2"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"1"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"0"},
       {"2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{{2, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{1, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {{0, 2}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{0, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.5901326102896767`*^9, 3.59055856132271*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstabres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"movest", "[", 
      RowBox[{"treat2", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234921456208*^9, 3.5902349534009037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table2", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"movest", "[", 
        RowBox[{"treat2", "[", 
         RowBox[{"Last", "[", 
          RowBox[{
           RowBox[{"act2", "[", "resb0", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5179987709489703`*^9, 3.5179989301400757`*^9}, {
  3.5179990758644104`*^9, 3.517999087763091*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {"2"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"1"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"0"},
       {"2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"0"},
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]},
    {GridBox[{
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{{2, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{1, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {{0, 2}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{0, 1}, 
     Complex[0, 4] (-1 + E^(Rational[1, 2] $CellContext`s))^(-1) (1 + 
       E^(Rational[1, 2] $CellContext`s))^(-1) (-1 + 
       E^(Rational[1, 2] $CellContext`t))^(-1) (1 + 
       E^(Rational[1, 2] $CellContext`t))^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-1) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s + (-1 + 
        E^$CellContext`s) (1 + E^($CellContext`s + 2 $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^($CellContext`s + $CellContext`t) (1 + $CellContext`t))) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] - Subscript[$CellContext`\[Delta], 1][
        Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
        Log[$CellContext`kleft]])}, {{0, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.590134148363861*^9, 3.5905586689377623`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstabresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"movest", "[", 
      RowBox[{"treat2", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234980435071*^9, 3.5902349948261347`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", "k", "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "-> ",
 "quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229136724771*^9}}],

Cell["\<\
We first give the list of these terms\
\>", "Text",
 CellChangeTimes->{{3.517999383399*^9, 3.517999399559925*^9}, {
  3.59014473595504*^9, 3.5901447377297697`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatfinerem", "[", 
     RowBox[{"Last", "[", 
      RowBox[{
       RowBox[{"act2", "[", "res0", "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"2", " ", "k", " ", "S", " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5901446836855307`*^9, 3.59055874944144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatfinerem", "[", 
     RowBox[{"Last", "[", 
      RowBox[{
       RowBox[{"act2", "[", "resb0", "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}, {
  3.5901447465909243`*^9, 3.590144753606361*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{(-2) $CellContext`k^3 $CellContext`r^2 $CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k]}, {(-4) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 
       2][$CellContext`k], (-4) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] 
     Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 2][$CellContext`k], 
     4 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 
     Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 2][$CellContext`k], 
     4 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 
       2][$CellContext`k]}, {(-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k]}, {}, {(-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        1]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k]}}]]], "Output",
 CellChangeTimes->{3.590144779994479*^9, 3.590558774513344*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinerem1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "[", 
    RowBox[{"treatfinerem", "[", "stuff", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179996404697037`*^9, 3.517999660577854*^9}, {
  3.5179997010201674`*^9, 3.5179997073385286`*^9}, {3.590225955718089*^9, 
  3.590225962341803*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"remres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}, 
   3.5902259929829493`*^9, {3.59022610845569*^9, 3.5902261129352903`*^9}, 
   3.5902270865693607`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"remresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "resb0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5902261371124372`*^9, 3.5902261402725563`*^9}, 
   3.5902262362444696`*^9, 3.590227092770949*^9}],

Cell[TextData[{
 "We now use the expansional formula to replace these terms by polynomials in \
the ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "and ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 ". We first display the terms which will be quadratic in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Text",
 CellChangeTimes->{{3.517999962476122*^9, 3.5180000199914117`*^9}, {
   3.5180000582536*^9, 3.5180000701092777`*^9}, {3.518000154741119*^9, 
   3.518000154992133*^9}, 3.590215680477807*^9, {3.590226407176085*^9, 
   3.5902264418671007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparest", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "->", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"s", "+", "t"}], "2"]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"k", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5180089470820117`*^9, 3.518008958541667*^9}, 
   3.5180089911595325`*^9, {3.5180095261201305`*^9, 3.518009528277254*^9}, {
   3.5902258115252542`*^9, 3.590225839846525*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"preparest", "[", "#", "]"}], "&"}], "/@", "remres0"}]], "Input",
 CellChangeTimes->{{3.590226280409993*^9, 3.590226325176231*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.590226326449863*^9, 3.590558854197659*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparest1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"preparest", "[", "stuff", "]"}], ",", "S"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.51800727283125*^9, 3.518007344094326*^9}, {
   3.518007491303746*^9, 3.518007498946183*^9}, 3.51800756900819*^9, {
   3.5180076683808746`*^9, 3.518007695613432*^9}, {3.5180077641143503`*^9, 
   3.5180077673605356`*^9}, 3.518007801167469*^9, {3.5180089104159145`*^9, 
   3.5180089281959314`*^9}, {3.518008986581271*^9, 3.5180090041772776`*^9}, {
   3.590226764540234*^9, 3.590226785613433*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"preparest1", "[", 
   RowBox[{"remres0", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.590226992747373*^9, 3.590227025770706*^9}, {
  3.5902274159298677`*^9, 3.5902274536797543`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "3", "}"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
     SuperscriptBox["k", "6"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", "2", "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]]}], ")"}]}], " ", 
     SuperscriptBox["k", "4"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", "1", "}"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.590227027636819*^9, 3.590227172291605*^9, {3.59022741734452*^9, 
   3.590227455084959*^9}, 3.5905588542363367`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"js", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"js", "[", "n", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"integ", "[", 
       RowBox[{"n", ",", "1", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], "->", 
        RowBox[{"Exp", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]], "]"}], "\[Rule]", 
       RowBox[{"s", "+", "t"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.458122918171875*^9, 3.4581229375625*^9}, 
   3.458391622046875*^9, {3.517711891644002*^9, 3.517711958557829*^9}, {
   3.518006931102704*^9, 3.518006937192053*^9}, {3.590215849186631*^9, 
   3.5902158770565643`*^9}, 3.5902159083897543`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"js", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177118198808975`*^9, 3.517711835555794*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"s", "+", "t"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "+", "t"}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "+", "t"}]], "+", "s", "+", "t"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"]]}], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "+", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590215937838044*^9, 3.590558855191168*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"poww1", "[", 
   RowBox[{"{", "n_", "}"}], "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", 
      RowBox[{"2", "n"}]], 
     SuperscriptBox["r", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.517712465210808*^9, 3.5177125048170733`*^9}, {
  3.517712749641076*^9, 3.51771275320028*^9}, {3.590225628005747*^9, 
  3.590225628662324*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pan", "=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "1"], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "u"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"v", " ", 
         RowBox[{"t", "/", "2"}]}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"u", " ", 
         RowBox[{"s", "/", "2"}]}], "]"}]}], ")"}], 
     RowBox[{"\[DifferentialD]", "v"}], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}]}], 
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.590216026901506*^9, 3.590558855620832*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsecond", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", "stuff", "]"}]], 
    RowBox[{
     RowBox[{"js", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"poww1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{"stuff", ",", "j"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177134057076015`*^9, 3.517713476035624*^9}, {
   3.5177135272935553`*^9, 3.517713603041888*^9}, {3.517713633370623*^9, 
   3.5177136443532515`*^9}, {3.517713681617382*^9, 3.5177137030486083`*^9}, 
   3.517714186832279*^9, {3.5180070614161577`*^9, 3.5180071020184803`*^9}, {
   3.518007139477623*^9, 3.5180071491011734`*^9}, 3.518007187402364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsec", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", " ", "pan", " ", 
    RowBox[{"treatsecond", "[", "stuff", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007206415451*^9, 3.5180072351580954`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatwo", "[", "stuff_", "]"}], ":=", 
  RowBox[{"treatsec", "[", 
   RowBox[{"preparest1", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007633620886*^9, 3.518007658359301*^9}, {
  3.5902276541532707`*^9, 3.590227656656464*^9}}],

Cell[TextData[{
 "We now write the contributions which are quadratic in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Text",
 CellChangeTimes->{{3.517999962476122*^9, 3.5180000199914117`*^9}, {
   3.5180000582536*^9, 3.5180000701092777`*^9}, {3.518000154741119*^9, 
   3.518000154992133*^9}, 3.590215680477807*^9, {3.590226407176085*^9, 
   3.5902264418671007`*^9}, {3.59022658035155*^9, 3.59022658989439*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatwo", "[", 
     RowBox[{"remres0", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590227720398198*^9, 3.590227726123994*^9}, {
  3.5902277645462847`*^9, 3.590227767455862*^9}, {3.5902286836798077`*^9, 
  3.590228713779441*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590227730464374*^9, 3.590227768838745*^9, 
  3.590228715608985*^9, 3.5905588564120827`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatwo", "[", 
      RowBox[{"remres0", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234801872036*^9, 3.590234818094068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatwo", "[", 
      RowBox[{"remresb0", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234801872036*^9, 3.5902348479673147`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", "k", "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "-> linear terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229187157629*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepsingle0", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "->", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox["s", "2"]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], " ", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"k", " ", 
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}]}], " ", "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.5180089470820117`*^9, 3.518008958541667*^9}, 
   3.5180089911595325`*^9, {3.5180095261201305`*^9, 3.518009528277254*^9}, {
   3.518065378931553*^9, 3.5180654598221793`*^9}, {3.590230902241131*^9, 
   3.5902309111885366`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepsingle", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"prepsingle0", "[", "stuff", "]"}], ",", "S"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.51800727283125*^9, 3.518007344094326*^9}, {
   3.518007491303746*^9, 3.518007498946183*^9}, 3.51800756900819*^9, {
   3.5180076683808746`*^9, 3.518007695613432*^9}, {3.5180077641143503`*^9, 
   3.5180077673605356`*^9}, 3.518007801167469*^9, {3.5180089104159145`*^9, 
   3.5180089281959314`*^9}, {3.518008986581271*^9, 3.5180090041772776`*^9}, {
   3.518065476029106*^9, 3.5180654863266954`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"jsi", "[", 
   RowBox[{"{", "n_", "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"jsi", "[", 
    RowBox[{"{", "n", "}"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"integ", "[", 
       RowBox[{"n", ",", "1", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], "->", 
        RowBox[{"Exp", "[", "s", "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        SuperscriptBox["\[ExponentialE]", "s"], "]"}], "\[Rule]", "s"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.458122918171875*^9, 3.4581229375625*^9}, 
   3.458391622046875*^9, {3.517711891644002*^9, 3.517711958557829*^9}, {
   3.518006931102704*^9, 3.518006937192053*^9}, {3.590215849186631*^9, 
   3.5902158770565643`*^9}, 3.5902159083897543`*^9, {3.590229544224442*^9, 
   3.590229583248575*^9}, {3.5902308470867777`*^9, 3.5902308549560833`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"jsi", "[", 
    RowBox[{"{", "n", "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177118198808975`*^9, 3.517711835555794*^9}, {
   3.5180650861728077`*^9, 3.5180650875808887`*^9}, 3.590229604392272*^9, {
   3.590230858291627*^9, 3.590230861931291*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["s", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "s"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "s"], "-", "s"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}]}], "+", 
     RowBox[{"2", " ", "s"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "3"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5902296060171957`*^9, 3.5902308717681303`*^9, 
  3.5905588566990337`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsingle", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", "stuff", "]"}]], 
    RowBox[{
     RowBox[{"jsi", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"poww1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{"stuff", ",", "j"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177134057076015`*^9, 3.517713476035624*^9}, {
   3.5177135272935553`*^9, 3.517713603041888*^9}, {3.517713633370623*^9, 
   3.5177136443532515`*^9}, {3.517713681617382*^9, 3.5177137030486083`*^9}, 
   3.517714186832279*^9, {3.5180070614161577`*^9, 3.5180071020184803`*^9}, {
   3.518007139477623*^9, 3.5180071491011734`*^9}, 3.518007187402364*^9, {
   3.518065137548746*^9, 3.518065145782217*^9}, {3.5902309781468267`*^9, 
   3.5902309786744137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"psingle", "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"u", " ", 
       RowBox[{"s", "/", "2"}]}], "]"}], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518065107852048*^9, 3.5180651247600145`*^9}, 
   3.590231082917803*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsingle1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"psingle", "  ", 
    RowBox[{"treatsingle", "[", "stuff", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007206415451*^9, 3.5180072351580954`*^9}, {
  3.5180656535602603`*^9, 3.5180656719243107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"single", "[", "stuff_", "]"}], ":=", 
  RowBox[{"treatsingle1", "[", 
   RowBox[{"prepsingle", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007633620886*^9, 3.518007658359301*^9}, {
   3.518065522898787*^9, 3.5180655371206007`*^9}, 3.5180656789697137`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"single", "[", 
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5180658588490024`*^9, 3.5180659047166257`*^9}, {
  3.51806612875244*^9, 3.5180661359988546`*^9}, {3.590231178150271*^9, 
  3.590231178959056*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        SubscriptBox["\[Delta]", "1"], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
        "s"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590231240920011*^9, 3.5905589111528*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabsingleres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"single", "[", 
      RowBox[{"treatfinerem1", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590251045081698*^9, 3.590251060214567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"single", "[", 
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "resb0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5180658588490024`*^9, 3.5180659047166257`*^9}, {
  3.51806612875244*^9, 3.5180661359988546`*^9}, {3.590231178150271*^9, 
  3.590231178959056*^9}, {3.590231282190275*^9, 3.59023128617441*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         SubscriptBox["\[Delta]", "1"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {"0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5902313219156637`*^9, 3.5905589915562277`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabsingleresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"single", "[", 
      RowBox[{"treatfinerem1", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590251091321851*^9, 3.590251094920278*^9}, 
   3.590251159254936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Adding the quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229136724771*^9}, {3.59023150052115*^9, 3.5902315037121687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addres0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"firstabres0", "+", "tabres0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59023518491111*^9, 3.590235220392284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addresb0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"firstabresb0", "+", "tabresb0"}], "]"}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
       RowBox[{"5", "/", "2"}]], "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"5", " ", 
        RowBox[{"s", "/", "2"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59023518491111*^9, 3.590235252203319*^9}, {
  3.5902355570878687`*^9, 3.590235569672118*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"addres0", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.5902352717745533`*^9, 3.5902352764523773`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590235277961412*^9, 3.590559018934973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"addresb0", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.5902352717745533`*^9, 3.5902352764523773`*^9}, 
   3.590235435738624*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, 
    Complex[0, 4] (-1 + E^(Rational[1, 2] $CellContext`s))^(-1) (1 + 
      E^(Rational[1, 2] $CellContext`s))^(-1) (-1 + 
      E^(Rational[1, 2] $CellContext`t))^(-1) (1 + 
      E^(Rational[1, 2] $CellContext`t))^(-1) (-1 + 
      E^($CellContext`s + $CellContext`t))^(-1) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s + (-1 + 
       E^$CellContext`s) (1 + E^($CellContext`s + 2 $CellContext`t) + 
       E^$CellContext`t (-1 + $CellContext`t) - 
       E^($CellContext`s + $CellContext`t) (1 + $CellContext`t))) (
     Subscript[$CellContext`\[Delta], 1][
        Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
        Log[$CellContext`k]] - Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]), {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.590235437193305*^9, 3.590235575353401*^9, 
  3.590559018985406*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The functions of two variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and S"
}], "Subsection",
 CellChangeTimes->{{3.590248714330999*^9, 3.590248720354578*^9}, {
  3.590248750531527*^9, 3.5902487797880707`*^9}, {3.5902503206705017`*^9, 
  3.59025032565373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"addres0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
  3.590248927764987*^9, 3.5902489419346237`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"s", "+", "t"}], "2"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", "t"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590248945722311*^9, 3.590559019028501*^9}]
}, Open  ]],

Cell[TextData[{
 "We define the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]]],
 " as a quotient"
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numerator", "=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"Cosh", "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t", "+", 
        RowBox[{"Sinh", "[", "s", "]"}], "+", 
        RowBox[{"Sinh", "[", "t", "]"}], "-", 
        RowBox[{"Sinh", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.590248255034802*^9, 3.5902482631993856`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], " ", 
   RowBox[{"Cosh", "[", "s", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], " ", 
   RowBox[{"Cosh", "[", "t", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"s", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t", "+", 
     RowBox[{"Sinh", "[", "s", "]"}], "+", 
     RowBox[{"Sinh", "[", "t", "]"}], "-", 
     RowBox[{"Sinh", "[", 
      RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.590248265191514*^9, 3.590559019086121*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"denominator", "=", 
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], 
   RowBox[{"Sinh", "[", 
    RowBox[{"s", "/", "2"}], "]"}], 
   RowBox[{"Sinh", "[", 
    RowBox[{"t", "/", "2"}], "]"}], 
   SuperscriptBox[
    RowBox[{"Sinh", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], "]"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.590248295844912*^9, 3.590248388272849*^9}}],

Cell[BoxData[
 RowBox[{"s", " ", "t", " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", "t"}], ")"}], " ", 
  RowBox[{"Sinh", "[", 
   FractionBox["s", "2"], "]"}], " ", 
  RowBox[{"Sinh", "[", 
   FractionBox["t", "2"], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"Sinh", "[", 
    FractionBox[
     RowBox[{"s", "+", "t"}], "2"], "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.590248405541546*^9, 3.590559019134199*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249048771254*^9, 3.59055901928397*^9}]
}, Open  ]],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249187151354*^9, 3.590249216473544*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249219278013*^9, 3.590559019330614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249262765132*^9, 3.590249265505204*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249293907403*^9, 3.5905590193836393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, 
   3.590249315757266*^9, 3.590249349599092*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249352031432*^9, 3.590559019416201*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hzero", "=", 
   RowBox[{"numerator", "/", "denominator"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590249531475926*^9, 3.590249559694866*^9}}],

Cell["\<\
We now consider the second group\
\>", "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249656112484*^9, 3.590249667304872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"addresb0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
   3.590248927764987*^9, 3.5902489419346237`*^9}, 3.590249630387204*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", "t"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590249675613637*^9, 3.590559019500193*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hun", "=", 
   RowBox[{
    RowBox[{"Cosh", "[", 
     FractionBox[
      RowBox[{"s", "+", "t"}], "2"], "]"}], "Hzero"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590249568055046*^9, 3.5902495805078077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249700033533*^9, 3.590249707700328*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5902497091456223`*^9, 3.590559019633387*^9}]
}, Open  ]],

Cell[TextData[{
 "We check that the other coefficients, except the skew term, are all equal \
to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249773514945*^9, 3.590249797360318*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249187151354*^9, 3.590249216473544*^9}, {3.5902498044213657`*^9, 
  3.590249818386548*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249219278013*^9, 3.5902498654401693`*^9, 
  3.590559019685667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249262765132*^9, 3.590249265505204*^9}, {3.59024982423909*^9, 
  3.590249834081539*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249293907403*^9, 3.590249865548378*^9, 
  3.590559019716773*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, 
   3.590249315757266*^9, 3.590249349599092*^9, {3.5902498297238283`*^9, 
   3.590249840803632*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249352031432*^9, 3.590249865594654*^9, 
  3.59055901976516*^9}]
}, Open  ]],

Cell["We now consider the skew term", "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249656112484*^9, 3.590249667304872*^9}, {
  3.5902501646611853`*^9, 3.59025016672479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sk", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"addresb0", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
  3.590248927764987*^9, 3.5902489419346237`*^9}, {3.5902502088868923`*^9, 
  3.5902502385595016`*^9}, {3.5902502745736437`*^9, 3.590250275552422*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", "s"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", 
          RowBox[{"2", " ", "t"}]}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]], "Output",
 CellChangeTimes->{3.590250240846298*^9, 3.5902502765189743`*^9, 
  3.590559019805958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"skew", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "+", 
        RowBox[{"t", " ", 
         RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"Cosh", "[", "t", "]"}]}], "+", 
        RowBox[{"Sinh", "[", "s", "]"}], "+", 
        RowBox[{"Sinh", "[", "t", "]"}], "-", 
        RowBox[{"Sinh", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], 
     RowBox[{"s", " ", "t", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         FractionBox["s", "2"], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         FractionBox["t", "2"], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"], "]"}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590250090525468*^9, 3.590250095944869*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"sk", "-", "skew"}], "]"}]], "Input",
 CellChangeTimes->{{3.5902502806359158`*^9, 3.590250297205092*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.590250293584372*^9, 3.590250298042172*^9}, 
   3.590559019893918*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The functions of one variable: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"K", ",", " ", 
    RowBox[{"and", " ", 
     SubscriptBox["K", "\[Gamma]"]}]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.590248714330999*^9, 3.590248720354578*^9}, {
  3.590248750531527*^9, 3.5902487797880707`*^9}, {3.5902503206705017`*^9, 
  3.59025032565373*^9}, {3.590250731042037*^9, 3.590250736507307*^9}, {
  3.590255915452039*^9, 3.5902559415823593`*^9}}],

Cell[TextData[{
 "We start with the first Laplacian to get the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255438406782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"tabsingleres0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590251129727702*^9, 3.590251139864851*^9}, {
  3.590251177950639*^9, 3.590251179948182*^9}, {3.590251235625141*^9, 
  3.5902512427774277`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"s", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
   "s"}]]], "Output",
 CellChangeTimes->{3.590251210656788*^9, 3.590251245261054*^9, 
  3.590559020012746*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kzero", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5902513015371637`*^9, 3.590251315449793*^9}}],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", 
       RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}], "-", 
   RowBox[{"2", " ", "Kzero"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.59025146197898*^9, {3.590251495237233*^9, 3.59025150274089*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251431988851*^9, 3.590251504402564*^9, 
  3.590559020062109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kzero"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251457593026*^9, 3.590559020098667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kzero"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590251523115458*^9, 3.590251528122476*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251529720874*^9, 3.590559020133952*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the second Laplacian to get the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255467158086*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"tabsingleresb0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590251129727702*^9, 3.590251139864851*^9}, {
   3.590251177950639*^9, 3.590251179948182*^9}, {3.590251235625141*^9, 
   3.5902512427774277`*^9}, 3.590252121542938*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "s"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
    "s"}]]}]], "Output",
 CellChangeTimes->{3.590252122857678*^9, 3.590559020161031*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kun", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "s"}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
      "s"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255108300888*^9, 3.590255122998453*^9}}],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255309985273*^9, 3.5902553195456667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", 
       RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}], "-", 
   RowBox[{"2", " ", "Kun"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.59025146197898*^9, {3.590251495237233*^9, 3.59025150274089*^9}, {
   3.590255362593954*^9, 3.5902553664477262`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251431988851*^9, 3.590251504402564*^9, 
  3.59025536805544*^9, 3.590559020211225*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kun"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590255379541184*^9, 3.590255384950367*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251457593026*^9, 3.590255386323987*^9, 
  3.590559020249166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kun"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590251523115458*^9, 3.590251528122476*^9}, {
   3.5902553912304697`*^9, 3.590255400017681*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251529720874*^9, 3.59025540111201*^9, 
  3.590559020282166*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the sum  K=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255508347505*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ksum", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Kzero", "+", "Kun"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255151971302*^9, 3.590255178734768*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Ksum", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       RowBox[{"Sinh", "[", 
        FractionBox["s", "2"], "]"}], "s"]}], ")"}], "/", 
    RowBox[{
     RowBox[{"Sinh", "[", 
      FractionBox["s", "4"], "]"}], "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590255205262229*^9, 3.5902552372086*^9}, {
  3.5902556432880497`*^9, 3.59025567441794*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590255239019001*^9, 3.590255675967355*^9, 
  3.590559020381207*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the difference  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "\[Gamma]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255508347505*^9}, {3.590255552159194*^9, 
  3.590255572842462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kgamma", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Kzero", "-", "Kun"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255151971302*^9, 3.590255178734768*^9}, {
  3.590255593029187*^9, 3.590255598770055*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Kgamma", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox[
       RowBox[{"Sinh", "[", 
        FractionBox["s", "2"], "]"}], "s"]}], ")"}], "/", 
    RowBox[{
     RowBox[{"Cosh", "[", 
      FractionBox["s", "4"], "]"}], "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590255205262229*^9, 3.5902552372086*^9}, {
  3.590255622596498*^9, 3.590255627627857*^9}, {3.590255665740581*^9, 
  3.590255671240662*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590255680633513*^9, 3.590559020463766*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1121, 705},
WindowMargins->{{36, Automatic}, {Automatic, 34}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 295, 6, 51, "Subtitle"],
Cell[877, 30, 300, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[1202, 39, 134, 1, 44, "Subsection"],
Cell[1339, 42, 105, 1, 30, "Text"],
Cell[1447, 45, 216, 6, 28, "Input"],
Cell[1666, 53, 32, 0, 30, "Text"],
Cell[1701, 55, 303, 9, 28, "Input"],
Cell[2007, 66, 66, 0, 30, "Text"],
Cell[2076, 68, 251, 9, 28, "Input"],
Cell[2330, 79, 66, 0, 30, "Text"],
Cell[2399, 81, 376, 13, 28, "Input"],
Cell[2778, 96, 55, 0, 30, "Text"],
Cell[2836, 98, 420, 14, 28, "Input"],
Cell[3259, 114, 47, 0, 30, "Text"],
Cell[3309, 116, 483, 15, 28, "Input"],
Cell[3795, 133, 309, 4, 30, "Text"],
Cell[4107, 139, 364, 10, 32, "Input"],
Cell[4474, 151, 413, 11, 32, "Input"],
Cell[4890, 164, 404, 11, 28, "Input"],
Cell[5297, 177, 405, 11, 32, "Input"],
Cell[5705, 190, 364, 5, 30, "Text"],
Cell[6072, 197, 1672, 43, 46, "Input"],
Cell[7747, 242, 475, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[8247, 254, 268, 8, 28, "Input"],
Cell[8518, 264, 450, 11, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9017, 281, 168, 2, 44, "Subsection"],
Cell[9188, 285, 418, 5, 30, "Text"],
Cell[9609, 292, 3795, 96, 74, "Input"],
Cell[CellGroupData[{
Cell[13429, 392, 374, 10, 28, "Input"],
Cell[13806, 404, 238, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14081, 413, 466, 13, 28, "Input"],
Cell[14550, 428, 401, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14988, 443, 505, 14, 28, "Input"],
Cell[15496, 459, 879, 27, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16412, 491, 556, 15, 28, "Input"],
Cell[16971, 508, 884, 27, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17904, 541, 220, 3, 44, "Subsection"],
Cell[18127, 546, 1307, 34, 28, "Input"],
Cell[CellGroupData[{
Cell[19459, 584, 418, 10, 28, "Input"],
Cell[19880, 596, 3269, 100, 132, "Output"]
}, Open  ]],
Cell[23164, 699, 442, 6, 30, "Text"],
Cell[23609, 707, 1532, 42, 35, "Input"],
Cell[CellGroupData[{
Cell[25166, 753, 165, 4, 28, "Input"],
Cell[25334, 759, 496, 14, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25867, 778, 243, 6, 28, "Input"],
Cell[26113, 786, 1416, 42, 35, "Output"]
}, Open  ]],
Cell[27544, 831, 490, 7, 30, "Text"],
Cell[28037, 840, 2406, 72, 57, "Input"],
Cell[CellGroupData[{
Cell[30468, 916, 155, 3, 28, "Input"],
Cell[30626, 921, 888, 24, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31551, 950, 331, 7, 28, "Input"],
Cell[31885, 959, 771, 23, 35, "Output"]
}, Open  ]],
Cell[32671, 985, 541, 7, 30, "Text"],
Cell[33215, 994, 1848, 56, 57, "Input"],
Cell[CellGroupData[{
Cell[35088, 1054, 127, 3, 28, "Input"],
Cell[35218, 1059, 772, 23, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36027, 1087, 313, 7, 28, "Input"],
Cell[36343, 1096, 239, 4, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36631, 1106, 116, 1, 44, "Subsection"],
Cell[36750, 1109, 894, 27, 28, "Input"],
Cell[CellGroupData[{
Cell[37669, 1140, 394, 10, 28, "Input"],
Cell[38066, 1152, 3822, 115, 112, "Output"]
}, Open  ]],
Cell[41903, 1270, 442, 6, 30, "Text"],
Cell[42348, 1278, 2031, 59, 57, "Input"],
Cell[CellGroupData[{
Cell[44404, 1341, 130, 3, 28, "Input"],
Cell[44537, 1346, 506, 14, 35, "Output"]
}, Open  ]],
Cell[45058, 1363, 595, 9, 30, "Text"],
Cell[45656, 1374, 257, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[45938, 1385, 130, 3, 28, "Input"],
Cell[46071, 1390, 1110, 33, 28, "Output"]
}, Open  ]],
Cell[47196, 1426, 351, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[47572, 1439, 128, 3, 28, "Input"],
Cell[47703, 1444, 143, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47895, 1452, 103, 1, 44, "Subsection"],
Cell[48001, 1455, 261, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[48287, 1464, 650, 20, 35, "Input"],
Cell[48940, 1486, 668, 18, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49645, 1509, 127, 4, 32, "Input"],
Cell[49775, 1515, 953, 27, 55, "Output"]
}, Open  ]],
Cell[50743, 1545, 388, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[51156, 1556, 106, 3, 28, "Input"],
Cell[51265, 1561, 959, 27, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52261, 1593, 107, 3, 28, "Input"],
Cell[52371, 1598, 1092, 31, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53500, 1634, 141, 4, 28, "Input"],
Cell[53644, 1640, 1632, 48, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55313, 1693, 143, 4, 28, "Input"],
Cell[55459, 1699, 1885, 56, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57381, 1760, 142, 4, 28, "Input"],
Cell[57526, 1766, 1883, 55, 59, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59458, 1827, 168, 2, 44, "Subsection"],
Cell[59629, 1831, 469, 6, 30, "Text"],
Cell[60101, 1839, 2531, 74, 123, "Input"],
Cell[CellGroupData[{
Cell[62657, 1917, 246, 6, 28, "Input"],
Cell[62906, 1925, 821, 23, 35, "Output"]
}, Open  ]],
Cell[63742, 1951, 910, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[64677, 1981, 263, 7, 28, "Input"],
Cell[64943, 1990, 3306, 99, 146, "Output"]
}, Open  ]],
Cell[68264, 2092, 226, 5, 28, "Input"],
Cell[68493, 2099, 457, 13, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68987, 2117, 108, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[69120, 2122, 104, 1, 35, "Subsubsection"],
Cell[69227, 2125, 1436, 38, 28, "Input"],
Cell[CellGroupData[{
Cell[70688, 2167, 251, 5, 28, "Input"],
Cell[70942, 2174, 5756, 180, 123, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76747, 2360, 130, 2, 35, "Subsubsection"],
Cell[76880, 2364, 1534, 41, 35, "Input"],
Cell[CellGroupData[{
Cell[78439, 2409, 176, 4, 28, "Input"],
Cell[78618, 2415, 3356, 104, 73, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82035, 2526, 108, 1, 44, "Subsection"],
Cell[82146, 2529, 423, 9, 33, "Text"],
Cell[CellGroupData[{
Cell[82594, 2542, 104, 1, 35, "Subsubsection"],
Cell[82701, 2545, 2489, 75, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85227, 2625, 130, 2, 35, "Subsubsection"],
Cell[85360, 2629, 2495, 76, 63, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87904, 2711, 117, 1, 44, "Subsection"],
Cell[88024, 2714, 612, 14, 28, "Input"],
Cell[88639, 2730, 1022, 32, 47, "Input"],
Cell[89664, 2764, 765, 22, 61, "Input"],
Cell[90432, 2788, 311, 8, 28, "Input"],
Cell[90746, 2798, 173, 4, 28, "Input"],
Cell[90922, 2804, 283, 6, 28, "Input"],
Cell[91208, 2812, 302, 6, 28, "Input"],
Cell[91513, 2820, 136, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[91674, 2826, 144, 4, 28, "Input"],
Cell[91821, 2832, 8664, 267, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100522, 3104, 125, 2, 28, "Input"],
Cell[100650, 3108, 142, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100841, 3116, 166, 2, 44, "Subsection"],
Cell[101010, 3120, 283, 5, 30, "Text"],
Cell[101296, 3127, 1675, 31, 76, "Text"],
Cell[102974, 3160, 626, 17, 35, "Input"],
Cell[103603, 3179, 630, 17, 35, "Input"],
Cell[104236, 3198, 694, 18, 35, "Input"],
Cell[104933, 3218, 699, 18, 35, "Input"],
Cell[105635, 3238, 829, 22, 35, "Input"],
Cell[106467, 3262, 553, 12, 28, "Input"],
Cell[107023, 3276, 726, 16, 35, "Input"],
Cell[107752, 3294, 715, 19, 35, "Input"],
Cell[108470, 3315, 719, 19, 35, "Input"],
Cell[109192, 3336, 767, 20, 35, "Input"],
Cell[109962, 3358, 772, 20, 35, "Input"],
Cell[110737, 3380, 787, 21, 35, "Input"],
Cell[111527, 3403, 784, 21, 35, "Input"],
Cell[112314, 3426, 836, 21, 35, "Input"],
Cell[113153, 3449, 844, 21, 35, "Input"],
Cell[114000, 3472, 511, 14, 28, "Input"],
Cell[114514, 3488, 884, 22, 35, "Input"],
Cell[115401, 3512, 554, 15, 28, "Input"],
Cell[115958, 3529, 930, 23, 35, "Input"],
Cell[116891, 3554, 668, 14, 35, "Input"],
Cell[117562, 3570, 502, 10, 28, "Input"],
Cell[118067, 3582, 603, 12, 28, "Input"],
Cell[118673, 3596, 689, 14, 35, "Input"],
Cell[119365, 3612, 815, 18, 35, "Input"],
Cell[120183, 3632, 215, 5, 28, "Input"],
Cell[120401, 3639, 212, 5, 28, "Input"],
Cell[120616, 3646, 226, 5, 28, "Input"],
Cell[120845, 3653, 208, 4, 30, "Text"],
Cell[121056, 3659, 596, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[121677, 3680, 347, 8, 28, "Input"],
Cell[122027, 3690, 22591, 665, 558, "Output"]
}, Open  ]],
Cell[144633, 4358, 411, 7, 30, "Text"],
Cell[145047, 4367, 593, 14, 28, "Input"],
Cell[145643, 4383, 478, 13, 28, "Input"],
Cell[146124, 4398, 474, 13, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146635, 4416, 460, 11, 48, "Subsection"],
Cell[147098, 4429, 1057, 21, 72, "Text"],
Cell[148158, 4452, 1315, 39, 35, "Input"],
Cell[149476, 4493, 1093, 32, 39, "Input"],
Cell[150572, 4527, 403, 9, 28, "Input"],
Cell[150978, 4538, 306, 8, 28, "Input"],
Cell[151287, 4548, 349, 8, 28, "Input"],
Cell[151639, 4558, 159, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[151823, 4564, 509, 14, 28, "Input"],
Cell[152335, 4580, 7939, 228, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160311, 4813, 509, 14, 28, "Input"],
Cell[160823, 4829, 8007, 229, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168867, 5063, 318, 7, 28, "Input"],
Cell[169188, 5072, 8589, 248, 195, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177826, 5326, 512, 13, 48, "Subsection"],
Cell[178341, 5341, 529, 12, 33, "Text"],
Cell[178873, 5355, 465, 15, 32, "Input"],
Cell[179341, 5372, 1258, 38, 53, "Input"],
Cell[180602, 5412, 978, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[181605, 5442, 577, 18, 28, "Input"],
Cell[182185, 5462, 603, 18, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182825, 5485, 298, 7, 28, "Input"],
Cell[183126, 5494, 7767, 255, 242, "Output"]
}, Open  ]],
Cell[190908, 5752, 460, 8, 30, "Text"],
Cell[191371, 5762, 1395, 42, 113, "Input"],
Cell[192769, 5806, 353, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[193147, 5815, 311, 8, 28, "Input"],
Cell[193461, 5825, 4084, 130, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197582, 5960, 141, 3, 35, "Subsubsection"],
Cell[197726, 5965, 445, 7, 30, "Text"],
Cell[198174, 5974, 2274, 67, 90, "Input"],
Cell[200451, 6043, 275, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[200751, 6053, 708, 21, 28, "Input"],
Cell[201462, 6076, 29502, 726, 300, "Output"]
}, Open  ]],
Cell[230979, 6805, 480, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[231484, 6822, 761, 22, 28, "Input"],
Cell[232248, 6846, 39319, 976, 342, "Output"]
}, Open  ]],
Cell[271582, 7825, 482, 13, 28, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272113, 7844, 648, 19, 48, "Subsection"],
Cell[272764, 7865, 174, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[272963, 7873, 420, 12, 28, "Input"],
Cell[273386, 7887, 5239, 148, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278662, 8040, 472, 13, 28, "Input"],
Cell[279137, 8055, 7310, 179, 126, "Output"]
}, Open  ]],
Cell[286462, 8237, 378, 8, 28, "Input"],
Cell[286843, 8247, 545, 14, 28, "Input"],
Cell[287391, 8263, 496, 13, 28, "Input"],
Cell[287890, 8278, 936, 26, 57, "Text"],
Cell[288829, 8306, 2090, 59, 85, "Input"],
Cell[CellGroupData[{
Cell[290944, 8369, 177, 4, 28, "Input"],
Cell[291124, 8375, 3694, 113, 161, "Output"]
}, Open  ]],
Cell[294833, 8491, 617, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[295475, 8506, 277, 6, 28, "Input"],
Cell[295755, 8514, 2618, 79, 115, "Output"]
}, Open  ]],
Cell[298388, 8596, 904, 24, 35, "Input"],
Cell[CellGroupData[{
Cell[299317, 8624, 238, 6, 28, "Input"],
Cell[299558, 8632, 1238, 40, 59, "Output"]
}, Open  ]],
Cell[300811, 8675, 494, 15, 35, "Input"],
Cell[CellGroupData[{
Cell[301330, 8694, 508, 16, 47, "Input"],
Cell[301841, 8712, 550, 17, 67, "Output"]
}, Open  ]],
Cell[302406, 8732, 1026, 24, 61, "Input"],
Cell[303435, 8758, 273, 6, 28, "Input"],
Cell[303711, 8766, 283, 6, 28, "Input"],
Cell[303997, 8774, 526, 11, 34, "Text"],
Cell[CellGroupData[{
Cell[304548, 8789, 446, 12, 28, "Input"],
Cell[304997, 8803, 7446, 218, 300, "Output"]
}, Open  ]],
Cell[312458, 9024, 363, 10, 28, "Input"],
Cell[312824, 9036, 367, 10, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313228, 9051, 649, 18, 48, "Subsection"],
Cell[313880, 9071, 1449, 40, 44, "Input"],
Cell[315332, 9113, 623, 12, 28, "Input"],
Cell[315958, 9127, 974, 25, 35, "Input"],
Cell[CellGroupData[{
Cell[316957, 9156, 390, 9, 28, "Input"],
Cell[317350, 9167, 1003, 33, 52, "Output"]
}, Open  ]],
Cell[318368, 9203, 1131, 26, 61, "Input"],
Cell[319502, 9231, 374, 11, 47, "Input"],
Cell[319879, 9244, 325, 7, 28, "Input"],
Cell[320207, 9253, 311, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[320543, 9263, 562, 15, 28, "Input"],
Cell[321108, 9280, 3516, 107, 172, "Output"]
}, Open  ]],
Cell[324639, 9390, 487, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[325151, 9407, 608, 15, 28, "Input"],
Cell[325762, 9424, 3474, 107, 196, "Output"]
}, Open  ]],
Cell[329251, 9534, 515, 14, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329803, 9553, 531, 12, 48, "Subsection"],
Cell[330337, 9567, 215, 5, 28, "Input"],
Cell[330555, 9574, 586, 16, 35, "Input"],
Cell[CellGroupData[{
Cell[331166, 9594, 134, 2, 28, "Input"],
Cell[331303, 9598, 12527, 345, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343867, 9948, 161, 3, 28, "Input"],
Cell[344031, 9953, 19873, 504, 238, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363953, 10463, 466, 15, 45, "Subsection"],
Cell[CellGroupData[{
Cell[364444, 10482, 482, 13, 28, "Input"],
Cell[364929, 10497, 2539, 74, 68, "Output"]
}, Open  ]],
Cell[367483, 10574, 212, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[367720, 10585, 783, 23, 28, "Input"],
Cell[368506, 10610, 632, 19, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369175, 10634, 475, 14, 32, "Input"],
Cell[369653, 10650, 412, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370102, 10667, 598, 16, 28, "Input"],
Cell[370703, 10685, 91, 1, 28, "Output"]
}, Open  ]],
Cell[370809, 10689, 336, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[371170, 10701, 927, 25, 28, "Input"],
Cell[372100, 10728, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372229, 10734, 647, 17, 28, "Input"],
Cell[372879, 10753, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373010, 10759, 646, 17, 28, "Input"],
Cell[373659, 10778, 92, 1, 28, "Output"]
}, Open  ]],
Cell[373766, 10782, 179, 4, 28, "Input"],
Cell[373948, 10788, 267, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[374240, 10797, 506, 13, 28, "Input"],
Cell[374749, 10812, 2570, 75, 61, "Output"]
}, Open  ]],
Cell[377334, 10890, 244, 7, 47, "Input"],
Cell[CellGroupData[{
Cell[377603, 10901, 612, 17, 28, "Input"],
Cell[378218, 10920, 94, 1, 28, "Output"]
}, Open  ]],
Cell[378327, 10924, 407, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[378759, 10937, 943, 26, 28, "Input"],
Cell[379705, 10965, 119, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379861, 10972, 660, 18, 28, "Input"],
Cell[380524, 10992, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380678, 10999, 663, 18, 28, "Input"],
Cell[381344, 11019, 116, 2, 28, "Output"]
}, Open  ]],
Cell[381475, 11024, 306, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[381806, 11032, 926, 25, 28, "Input"],
Cell[382735, 11059, 1873, 59, 59, "Output"]
}, Open  ]],
Cell[384623, 11121, 945, 28, 58, "Input"],
Cell[CellGroupData[{
Cell[385593, 11153, 156, 3, 28, "Input"],
Cell[385752, 11158, 120, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385921, 11166, 550, 15, 48, "Subsection"],
Cell[386474, 11183, 418, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[386917, 11196, 421, 10, 35, "Input"],
Cell[387341, 11208, 607, 20, 53, "Output"]
}, Open  ]],
Cell[387963, 11231, 662, 21, 54, "Input"],
Cell[388628, 11254, 382, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[389035, 11266, 544, 14, 28, "Input"],
Cell[389582, 11282, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389736, 11289, 427, 12, 35, "Input"],
Cell[390166, 11303, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390295, 11309, 473, 12, 35, "Input"],
Cell[390771, 11323, 92, 1, 28, "Output"]
}, Open  ]],
Cell[390878, 11327, 413, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[391316, 11340, 446, 10, 35, "Input"],
Cell[391765, 11352, 561, 18, 55, "Output"]
}, Open  ]],
Cell[392341, 11373, 638, 20, 56, "Input"],
Cell[392982, 11395, 466, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[393473, 11409, 595, 15, 28, "Input"],
Cell[394071, 11426, 138, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394246, 11433, 472, 12, 35, "Input"],
Cell[394721, 11447, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394875, 11454, 524, 13, 35, "Input"],
Cell[395402, 11469, 116, 2, 28, "Output"]
}, Open  ]],
Cell[395533, 11474, 462, 13, 32, "Text"],
Cell[395998, 11489, 203, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[396226, 11498, 473, 14, 62, "Input"],
Cell[396702, 11514, 117, 2, 28, "Output"]
}, Open  ]],
Cell[396834, 11519, 636, 19, 34, "Text"],
Cell[397473, 11540, 254, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[397752, 11550, 523, 15, 62, "Input"],
Cell[398278, 11567, 92, 1, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> scalarncgshort2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    415440,      12105]
NotebookOptionsPosition[    398410,      11573]
NotebookOutlinePosition[    398767,      11589]
CellTagsIndexPosition[    398724,      11586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Pseudo differential calculus nc torus, computation of the basic functions of \
one and two variables.\
\>", "Subtitle",
 CellChangeTimes->{{3.457063578578125*^9, 3.4570635915625*^9}, {
  3.516795848296875*^9, 3.516795872234375*^9}, {3.5904670941052113`*^9, 
  3.5904671101341248`*^9}}],

Cell["\<\
We summarize the computations and explain all the steps in details.\
\>", "Text",
 CellChangeTimes->{{3.456855780953125*^9, 3.456855812671875*^9}, {
  3.456855860921875*^9, 3.456855885890625*^9}, {3.45706361821875*^9, 
  3.457063620234375*^9}, {3.517724941676421*^9, 3.517724977218454*^9}}],

Cell[CellGroupData[{

Cell["Setting up the pseudodifferential calculus", "Subsection",
 CellChangeTimes->{{3.5177250269052963`*^9, 3.5177250414821296`*^9}}],

Cell[" (*Associativity*) ", "Text",
 CellChangeTimes->{{3.5902562956425943`*^9, 3.5902562977290583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"OP", "[", "b___", "]"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input"],

Cell[" (*Additivity*) ", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b1_", "+", "b2_"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b1", ",", "c"}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b2", ",", "c"}], "]"}]}]}]], "Input"],

Cell["(*o[i]-independent expressions are not operators*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"x_", "?", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], "]"}], ":=", 
  "x"}]], "Input"],

Cell["(*o[i]-independent expressions are not operators*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"x_", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], ",", "b___"}],
    "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]], "Input"],

Cell["(*factor out o[i]-independent factors*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     RowBox[{"x__", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"o", "[", "_", "]"}]}], "]"}], "&"}], ")"}]}], " ", "y_"}], 
    ",", "b___"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "y", ",", "b"}], "]"}]}]}]], "Input"],

Cell["(*multiply out powers of sums*)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_Plus", "^", 
     RowBox[{"n_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ">", "1"}], "&"}], ")"}]}]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"b", ",", 
       RowBox[{"{", "n", "}"}]}], "]"}], "/.", 
     RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", "c"}], "]"}]}]], "Input"],

Cell["We define differentiation inside the products OP", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Xi]", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Xi]"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Eta]", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Eta]"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.4569845834375*^9, 3.456984595703125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dx", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "x"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.456984600671875*^9, 3.45698460703125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dy", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "y"], 
    RowBox[{"(", 
     RowBox[{"stuff", "/.", 
      RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", ")"}]}], "/.", 
   RowBox[{"Dot", "\[Rule]", "OP"}]}]}]], "Input",
 CellChangeTimes->{{3.45698418203125*^9, 3.456984276828125*^9}, {
  3.456984610078125*^9, 3.456984616359375*^9}}],

Cell["We define the product of two symbols up to order two", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prod", "[", 
   RowBox[{"s1_", ",", "s2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"s1", " ", ",", "s2"}], "]"}], "+", " ", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Xi]", "[", "s1", "]"}], ",", 
     RowBox[{"dx", "[", "s2", "]"}]}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Eta]", "[", "s1", "]"}], ",", 
     RowBox[{"dy", "[", "s2", "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"d\[Xi]", "[", "s1", "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"dx", "[", "s2", "]"}], "]"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "  ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"d\[Eta]", "[", "s1", "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"dy", "[", "s2", "]"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Eta]", "[", "s1", "]"}], "]"}], ",", 
     RowBox[{"dx", "[", 
      RowBox[{"dy", "[", "s2", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45689510709375*^9, 3.4568951524375*^9}, {
   3.456895185375*^9, 3.45689528459375*^9}, {3.4568959324375*^9, 
   3.456895995703125*^9}, {3.45689606021875*^9, 3.456896078609375*^9}, {
   3.45689676928125*^9, 3.456896850375*^9}, 3.458388046703125*^9, {
   3.458388082125*^9, 3.458388166484375*^9}, {3.458388217328125*^9, 
   3.458388231640625*^9}, {3.458388278203125*^9, 3.458388289609375*^9}, {
   3.45838832303125*^9, 3.45838843728125*^9}, 3.458391621796875*^9}],

Cell["\<\
One introduces an operator symbol which depends on both x and y, and one can \
form noncommutative products\
\>", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.517730238358374*^9, 3.5177302681350775`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OP", "[", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"OP", "[", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.5177302728923492`*^9, 3.5179208181731*^9, 
  3.5179942288381767`*^9, 3.58977981561665*^9, 3.590057868372102*^9, 
  3.590121842512059*^9, 3.590558318923962*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in a classical manner", "Subsection",
 CellChangeTimes->{{3.5177305279989405`*^9, 3.517730529771042*^9}, {
  3.589779513341035*^9, 3.589779521155813*^9}}],

Cell["We give a way to read the products in a classical manner", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"see0", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"OP", "\[Rule]", "Dot"}]}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", "k"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]", "2"], "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]", "1"], "2"], "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "->", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.456899938640625*^9, 3.45689998934375*^9}, 
   3.45690007896875*^9, {3.45690012621875*^9, 3.456900162171875*^9}, 
   3.4569002483125*^9, 3.45693646309375*^9, {3.456936679796875*^9, 
   3.456936693421875*^9}, {3.456937330203125*^9, 3.456937364765625*^9}, {
   3.45693849509375*^9, 3.456938524875*^9}, 3.45693858675*^9, 
   3.456983288703125*^9, {3.456984725484375*^9, 3.456984761375*^9}, {
   3.45699436459375*^9, 3.45699439628125*^9}, {3.456994501171875*^9, 
   3.456994537890625*^9}, 3.456994627140625*^9, {3.456994669453125*^9, 
   3.4569946790625*^9}, {3.456994770578125*^9, 3.456994771390625*^9}, {
   3.456995236546875*^9, 3.456995285421875*^9}, {3.45699539921875*^9, 
   3.456995417109375*^9}, {3.456999061640625*^9, 3.456999065453125*^9}, {
   3.516789971390625*^9, 3.516789985234375*^9}, {3.51679003003125*^9, 
   3.516790052390625*^9}, {3.516790087296875*^9, 3.516790122546875*^9}, {
   3.516790454703125*^9, 3.51679046165625*^9}, {3.516791288703125*^9, 
   3.51679133225*^9}, {3.516792651578125*^9, 3.516792674703125*^9}, {
   3.51679327946875*^9, 3.516793320375*^9}, 3.516793417296875*^9, 
   3.51679364525*^9, {3.516869082375*^9, 3.516869083140625*^9}, {
   3.517647775786474*^9, 3.5176477918701024`*^9}, {3.5176478295285683`*^9, 
   3.5176478442549944`*^9}, {3.5177303105685043`*^9, 3.517730340159197*^9}, 
   3.5177362274099283`*^9, 3.5177363265716*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
    RowBox[{"k", "[", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}}],

Cell[BoxData[
 RowBox[{"k", ".", "k"}]], "Output",
 CellChangeTimes->{3.5177303650066175`*^9, 3.5179208592874517`*^9, 
  3.517994228881179*^9, 3.5897798156791353`*^9, 3.5900578684547586`*^9, 
  3.590121842561962*^9, 3.590558318992231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dx", "[", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304043768697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}]], "Output",
 CellChangeTimes->{3.5177304054739323`*^9, 3.5179208593264537`*^9, 
  3.517994228922181*^9, 3.58977981572707*^9, 3.5900578684944057`*^9, 
  3.590121842595573*^9, 3.590558319044794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dx", "[", 
   RowBox[{"dy", "[", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304309763913`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
   "k"}]}]], "Output",
 CellChangeTimes->{3.5177304322244625`*^9, 3.5179208593624554`*^9, 
  3.517994228960183*^9, 3.589779815764636*^9, 3.590057868543086*^9, 
  3.590121842667613*^9, 3.59055831911464*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"dy", "[", 
   RowBox[{"dx", "[", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.517730352351894*^9, 3.5177303642705755`*^9}, {
  3.5177303993415813`*^9, 3.5177304309763913`*^9}, {3.517730486622574*^9, 
  3.5177304893237286`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
   "k"}]}]], "Output",
 CellChangeTimes->{3.5177304900457697`*^9, 3.5179208593914576`*^9, 
  3.5179942290001855`*^9, 3.589779815810924*^9, 3.5900578685906897`*^9, 
  3.590121842696314*^9, 3.590558319160268*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total symbol of k d dbar k", "Subsection",
 CellChangeTimes->{{3.517730844327033*^9, 3.5177308709855585`*^9}, {
  3.5177314283014345`*^9, 3.5177314365469065`*^9}, {3.517731471692917*^9, 
  3.5177314775272503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tot2", "=", 
   RowBox[{"prod", "[", " ", 
    RowBox[{
     RowBox[{"OP", "[", 
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"prod", "[", 
      RowBox[{
       RowBox[{"\[Xi]", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "-", " ", 
           RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]"}]}], 
       ",", 
       RowBox[{"prod", "[", 
        RowBox[{
         RowBox[{"\[Xi]", " ", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], "\[Eta]"}]}], ",",
          " ", 
         RowBox[{"OP", "[", 
          RowBox[{"k", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"o", "[", "1", "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456896382953125*^9, 3.456896383328125*^9}, {
   3.45689698734375*^9, 3.45689700940625*^9}, 3.4568997269375*^9, 
   3.516790219546875*^9, {3.51679068703125*^9, 3.516790689265625*^9}, 
   3.517731578118004*^9, {3.5177316157051535`*^9, 3.5177317035751796`*^9}, {
   3.5177317366040688`*^9, 3.5177317410223217`*^9}, 3.589780816881172*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"see0", "[", "tot2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "\[Eta]"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5177309927085204`*^9, 3.5177310536000032`*^9}, {
   3.517731788625044*^9, 3.5177317898711157`*^9}, 3.5179211025793667`*^9, 
   3.589780824729025*^9, 3.589780914391623*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"k", ".", "k"}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", "t1", " ", 
        RowBox[{"k", ".", "k"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", "k"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", 
         RowBox[{
          SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
        RowBox[{"2", " ", "t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Delta]", "1"], " ", 
            RowBox[{
             SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5177317917292213`*^9, 3.517921104097454*^9, 3.517994229446211*^9, {
   3.5897809244557962`*^9, 3.589780934293215*^9}, 3.590057868939207*^9, 
   3.590121842980435*^9, 3.59055831922797*^9}]
}, Open  ]],

Cell["The symbol of order two is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.45690498690625*^9, 3.456905013953125*^9}, {
   3.456906021421875*^9, 3.456906051875*^9}, 3.516790785046875*^9, {
   3.51679089046875*^9, 3.51679089546875*^9}, 3.516790928109375*^9, {
   3.5177318665134993`*^9, 3.5177318769770975`*^9}, 3.589780967220242*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5897811002283487`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
    SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
  RowBox[{"k", ".", "k"}]}]], "Output",
 CellChangeTimes->{3.589781104146946*^9, 3.590057869004981*^9, 
  3.590121843029193*^9, 3.590558319298527*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"tot2", "-", 
    RowBox[{"p", "[", "2", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177319082038836`*^9, 3.517731930275146*^9}, 
   3.589780828739644*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", "\[Eta]"}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", "\[Eta]"}], "+", 
     RowBox[{"t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{{3.5177319132361717`*^9, 3.5177319311801977`*^9}, 
   3.5179211401985188`*^9, 3.517994229542217*^9, 3.589780999596984*^9, 
   3.590057869066328*^9, 3.590121843067174*^9, 3.590558319326631*^9}]
}, Open  ]],

Cell["The symbol of order one is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.517732093920506*^9, 
  3.51773209433853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.45690605859375*^9, 3.4569061043125*^9}, {
   3.516791141359375*^9, 3.516791162328125*^9}, 3.517732111405506*^9, 
   3.589781155796308*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"p", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177321333127594`*^9, 3.5177321405581737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.51773214189725*^9, 3.5179211819099045`*^9, 
  3.5179942296642237`*^9, 3.5897811694386806`*^9, 3.590057869128072*^9, 
  3.5901218431297617`*^9, 3.590558319392076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"tot2", "-", 
    RowBox[{"p", "[", "2", "]"}], "-", 
    RowBox[{"p", "[", "1", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177319082038836`*^9, 3.517731930275146*^9}, {
   3.517732161847391*^9, 3.517732165201583*^9}, 3.5897808545745373`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{3.5177321664396544`*^9, 3.5179211962517247`*^9, 
  3.517994229708226*^9, 3.589781186408701*^9, 3.590057869178533*^9, 
  3.590121843163933*^9, 3.590558319426695*^9}]
}, Open  ]],

Cell["The symbol of order zero is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.517732093920506*^9, 
  3.51773209433853*^9}, {3.5177322069909735`*^9, 3.5177322079150257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "t1", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", 
        RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", 
         RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.456906111234375*^9, 3.45690611584375*^9}, {
   3.456906147484375*^9, 3.456906171453125*^9}, 3.51679105840625*^9, 
   3.516791094140625*^9, 3.517732221429799*^9, 3.589781190915043*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"p", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.517732241213931*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", 
   RowBox[{"k", ".", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   RowBox[{"k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}]}]], "Output",\

 CellChangeTimes->{3.517732242210988*^9, 3.5179212116666064`*^9, 
  3.5179942298412337`*^9, 3.589781195930237*^9, 3.5900578693310957`*^9, 
  3.59012184328054*^9, 3.590558319493197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"tot2", "-", 
   RowBox[{"p", "[", "2", "]"}], "-", 
   RowBox[{"p", "[", "1", "]"}], "-", 
   RowBox[{"p", "[", "0", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177322591589575`*^9, 3.5177322624341445`*^9}, {
  3.589781214446971*^9, 3.589781215519951*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.517732263514206*^9, 3.517921216046857*^9, 3.517994229883236*^9, {
   3.5897812028472433`*^9, 3.589781216946333*^9}, 3.590057869377232*^9, 
   3.590121843314911*^9, 3.590558319527584*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total symbol of dbar k^2 d", "Subsection",
 CellChangeTimes->{{3.517730844327033*^9, 3.5177308709855585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tot", "=", 
   RowBox[{"prod", "[", 
    RowBox[{
     RowBox[{"\[Xi]", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "+", " ", 
         RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]"}]}], 
     ",", 
     RowBox[{"prod", "[", " ", 
      RowBox[{
       RowBox[{"OP", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"x", ",", "y", ",", 
           RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"x", ",", "y", ",", 
           RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"\[Xi]", " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "-", " ", 
           RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], "\[Eta]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5177309194493303`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"see0", "[", "tot", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "\[Eta]"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5177309927085204`*^9, 3.5177310536000032`*^9}, {
  3.5179209459334073`*^9, 3.51792095943918*^9}, {3.5897797955567913`*^9, 
  3.589779799258121*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"k", ".", "k"}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", "t1", " ", 
        RowBox[{"k", ".", "k"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", 
         RowBox[{
          SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", "k"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", "k"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"t1", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"k", ".", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
        RowBox[{"t1", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}], "-", 
        
        RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t1", "2"], " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.517731019791069*^9, 3.517731054842074*^9, 3.517920912339486*^9, 
   3.51792096118928*^9, 3.5179942290991917`*^9, {3.5897798004307337`*^9, 
   3.589779821339829*^9}, 3.590057868672738*^9, 3.590121842762617*^9, 
   3.5905583195948*^9}]
}, Open  ]],

Cell["The symbol of order two is ", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "2", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]", " ", 
      "\[Xi]", " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", "\[Eta]", " ", 
      "\[Xi]", " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"o", "[", "1", "]"}]}], "]"}]}], "]"}]}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589779861998877*^9, 3.5897798641342087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5897798808390207`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
    SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
  RowBox[{"k", ".", "k"}]}]], "Output",
 CellChangeTimes->{3.589779882149281*^9, 3.590057868743225*^9, 
  3.590121842828421*^9, 3.590558319710785*^9}]
}, Open  ]],

Cell["\<\
One can check that the difference is of order one, and is linear in \[Xi] \
\>", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.5177311537147293`*^9, 3.5177311627872486`*^9}, {3.5177312124080863`*^9, 
  3.517731224120756*^9}, {3.5177312912275944`*^9, 3.51773130391232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"tot", "-", 
     RowBox[{"pb", "[", "2", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.51764666915073*^9, 3.5897799187167177`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.5177312618549147`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"t1", " ", "\[Eta]"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "t2", " ", "\[Eta]"}], "+", "\[Xi]"}], 
   ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"k", ".", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1", "+", 
       RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
     RowBox[{"k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k"}], "+", 
    RowBox[{"t1", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.5177312630719843`*^9, 3.517921005219798*^9, 
  3.5179942293052034`*^9, 3.58977992305875*^9, 3.590057868801477*^9, 
  3.59012184287934*^9, 3.590558319776627*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", "0", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"tot", "-", 
     RowBox[{"pb", "[", "2", "]"}], "-", 
     RowBox[{"pb", "[", "1", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5177366978188343`*^9, 3.517736703830178*^9}, {
  3.589780015279222*^9, 3.589780032782975*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"see0", "[", 
  RowBox[{"pb", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.589780046405054*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.589780047557287*^9, 3.5900578688715363`*^9, 
  3.5901218429284277`*^9, 3.590558319844055*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The resolvent", "Subsection",
 CellChangeTimes->{{3.517732687690468*^9, 3.5177326909166527`*^9}}],

Cell["\<\
We now introduce the asymptotic resolvent with asymptotic parameter \
\[Lambda]. We use the operator symbol o[2] for k^2\
\>", "Text",
 CellChangeTimes->{{3.5177328390611258`*^9, 3.517732872551041*^9}, {
  3.589781251797274*^9, 3.589781314183546*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t1", "2"], "+", 
           SuperscriptBox["t2", "2"]}], ")"}], "  ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], 
      RowBox[{"o", "[", "2", "]"}]}], "-", "\[Lambda]"}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.517732736543262*^9, 3.517732749992031*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
      SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}]}]]], "Output",
 CellChangeTimes->{3.5177327606776423`*^9, 3.517934981775035*^9, 
  3.5179942299242387`*^9, 3.589782333231056*^9, 3.590057869431164*^9, 
  3.590121843350874*^9, 3.590558319878818*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[PartialD]", "\[Xi]"], 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517732810205475*^9, 3.517934987017335*^9, 
  3.517994229964241*^9, 3.589782344331698*^9, 3.590057869477126*^9, 
  3.590121843382522*^9, 3.590558319913816*^9}]
}, Open  ]],

Cell["\<\
What matters is that one never has to differentiate with respect to x or y \
the symbol o[2] which stands for k^2, the various terms which appear are \
listed below\
\>", "Text",
 CellChangeTimes->{{3.5177328390611258`*^9, 3.517732872551041*^9}, {
   3.5177351511653705`*^9, 3.5177352115448236`*^9}, {3.5177353205340576`*^9, 
   3.5177353333817925`*^9}, 3.5262865646462965`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517735296843703*^9, 3.517935097578658*^9, 
  3.517994230004243*^9, 3.589782360768908*^9, 3.5900578695276937`*^9, 
  3.5901218434144573`*^9, 3.5905583199491253`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Eta]", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "2"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.517735349355706*^9, 3.5179350976126604`*^9, 
  3.5179942300472455`*^9, 3.589782364700663*^9, 3.5900578695782957`*^9, 
  3.5901218434487877`*^9, 3.590558319978005*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"d\[Xi]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177353987175293`*^9, 3.517935097644662*^9, 
  3.5179942300882483`*^9, 3.589782367918665*^9, 3.590057869626251*^9, 
  3.590121843485589*^9, 3.590558320033971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Eta]", "[", 
  RowBox[{"d\[Eta]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t1", "2"], "+", 
          SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177354267741346`*^9, 3.517935097675664*^9, 
  3.51799423012825*^9, 3.589782371852332*^9, 3.590057869681712*^9, 
  3.5901218435209513`*^9, 3.590558320068552*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"d\[Eta]", "[", 
   RowBox[{"b", "[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "+", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"o", "[", "2", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t1", " ", 
    RowBox[{"o", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
       RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.5177354455872107`*^9, 3.5179350977076654`*^9, 
  3.5179942301712527`*^9, 3.589782376919434*^9, 3.590057869726821*^9, 
  3.5901218435662117`*^9, 3.590558320095746*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in a classical manner", "Subsection",
 CellChangeTimes->{{3.5177305279989405`*^9, 3.517730529771042*^9}, {
  3.589779513341035*^9, 3.589779521155813*^9}}],

Cell["We give a way to read the resolvents in a classical manner", "Text",
 CellChangeTimes->{{3.4568946525*^9, 3.456894681484375*^9}, {
  3.45706371328125*^9, 3.4570637198125*^9}, {3.457063826265625*^9, 
  3.457063838546875*^9}, {3.457064042625*^9, 3.4570640515625*^9}, {
  3.457064264078125*^9, 3.45706428209375*^9}, {3.517725643412558*^9, 
  3.5177256569703336`*^9}, {3.5177302852340555`*^9, 3.5177302980137863`*^9}, {
  3.589782274673627*^9, 3.589782276896266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seeres", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"stuff", "/.", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox[
          RowBox[{"o", "[", "2", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t1", "2"], "+", 
                 SuperscriptBox["t2", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
            RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "3"]], "->", 
       RowBox[{
        SuperscriptBox["k", "4"], 
        RowBox[{"R", "^", "3"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"o", "[", "2", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t1", "2"], "+", 
                SuperscriptBox["t2", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
           RowBox[{"o", "[", "2", "]"}]}]}], ")"}], "2"]], "->", 
      RowBox[{
       RowBox[{"k", "^", "2"}], " ", 
       RowBox[{"R", "^", "2"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             SuperscriptBox["t2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
        RowBox[{"o", "[", "2", "]"}]}]}]], "\[Rule]", "R"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5177355242447095`*^9, 3.5177355754736395`*^9}, {
  3.51773563037778*^9, 3.517735732349612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seeres", "[", 
  RowBox[{"d\[Xi]", "[", 
   RowBox[{"d\[Eta]", "[", 
    RowBox[{"b", "[", 
     RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177357613962736`*^9, 3.517735766363558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["R", "2"], " ", "t1"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["R", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.517735767558626*^9, 3.5179351402040963`*^9, 
  3.517994230217255*^9, 3.589782423459532*^9, 3.5900578697962427`*^9, 
  3.590121843632352*^9, 3.5905583201451893`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"various", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Eta]", "[", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Eta]", "[", 
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"d\[Xi]", "[", 
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517735835027485*^9, 3.5177359010532618`*^9}, {
  3.5897824718812227`*^9, 3.589782474833353*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"seeres", "[", "#", "]"}], "&"}], "/@", "various"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.51773590574353*^9, 3.5177359318360224`*^9}, {
  3.5897824835815563`*^9, 3.589782485046166*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"R"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "+", 
            SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t1", "2"], "+", 
          SuperscriptBox["t2", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t1", "2"], "+", 
              SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"], " ", "t1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.517735932775076*^9, 3.517935162441368*^9, 
  3.517994230264258*^9, 3.5897824877204313`*^9, 3.5900578698541937`*^9, 
  3.5901218436999598`*^9, 3.5905583202016582`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"seewell", "[", "stuff_", "]"}], ":=", 
  RowBox[{"seeres", "[", 
   RowBox[{"see0", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177365276811028`*^9, 3.517736551363457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"see3", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"seewell", "[", "stuff", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", "\[Rule]", 
      SubscriptBox["b", "0"]}], ",", 
     RowBox[{"\[Xi]", "->", 
      SubscriptBox["\[Xi]", "1"]}], ",", 
     RowBox[{"\[Eta]", "->", 
      SubscriptBox["\[Xi]", "2"]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5177379894447107`*^9, 3.517738061012804*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbol of order -3", "Subsection",
 CellChangeTimes->{{3.5177364902149596`*^9, 3.517736497099354*^9}}],

Cell[CellGroupData[{

Cell["For k d dbar k", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"-", "3"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456906270421875*^9, 3.456906312921875*^9}, {
   3.4569065858125*^9, 3.45690662028125*^9}, {3.4569066635*^9, 
   3.456906680265625*^9}, {3.4569355393125*^9, 3.45693554421875*^9}, {
   3.456935580890625*^9, 3.45693568896875*^9}, 3.456935721515625*^9, {
   3.456935996078125*^9, 3.45693599628125*^9}, {3.456936087875*^9, 
   3.4569361003125*^9}, {3.457064919640625*^9, 3.457064951015625*^9}, 
   3.516792939671875*^9, {3.517736103934866*^9, 3.517736117486641*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seewell", "[", 
  RowBox[{"b", "[", 
   RowBox[{"-", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177361278042307`*^9, 3.517736137169767*^9}, 
   3.5177365070959253`*^9, {3.5897827724769573`*^9, 3.589782778125354*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "t1", " ", "\[Eta]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "-", 
  RowBox[{"2", " ", "t1", " ", "\[Xi]", " ", 
   RowBox[{"R", ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t1", "2"], "+", 
     SuperscriptBox["t2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.589782779429118*^9, 3.5900578700130157`*^9, 
  3.590121843954444*^9, 3.5905583203468313`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["For dbar k^2 d", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}, 
   3.589782835943377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pb", "[", 
    RowBox[{"-", "3"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"pb", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Xi]"], 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}], "-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Eta]"], 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456906270421875*^9, 3.456906312921875*^9}, {
   3.4569065858125*^9, 3.45690662028125*^9}, {3.4569066635*^9, 
   3.456906680265625*^9}, {3.4569355393125*^9, 3.45693554421875*^9}, {
   3.456935580890625*^9, 3.45693568896875*^9}, 3.456935721515625*^9, {
   3.456935996078125*^9, 3.45693599628125*^9}, {3.456936087875*^9, 
   3.4569361003125*^9}, {3.457064919640625*^9, 3.457064951015625*^9}, 
   3.458391621859375*^9, {3.458406597*^9, 3.4584066023125*^9}, 
   3.517736670567275*^9, 3.5177367813856134`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seewell", "[", 
  RowBox[{"pb", "[", 
   RowBox[{"-", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5177367936773167`*^9, 3.517736801759779*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "\[Eta]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "t2", " ", "\[Eta]"}], "+", "\[Xi]"}], 
     ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t2"}]}], ")"}], " ", 
      RowBox[{"R", ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}]}], "+", 
     RowBox[{"R", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}], 
     "+", 
     RowBox[{"t1", " ", 
      RowBox[{"R", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       "R"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "t2", " ", 
      RowBox[{"R", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       "R"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "t1", " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t1", "2"], "+", 
        SuperscriptBox["t2", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t1", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["t2", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"2", " ", "t1", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", "k", ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "R"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "2"]}], ")"}], ".", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", "R"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.589782852989694*^9, 3.59005786995453*^9, 
  3.590121843884712*^9, 3.590558320415255*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbol of order -4", "Subsection",
 CellChangeTimes->{{3.517738117625042*^9, 3.5177381258825145`*^9}}],

Cell[TextData[{
 "One works with an overall minus sign, the relevant quantity  is then the \
following which then needs to be multiplied on the right by ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.5177379894447107`*^9, 3.517738061012804*^9}}],
 " :"
}], "Text",
 CellChangeTimes->{{3.517739339706941*^9, 3.517739371236745*^9}, {
   3.517935465759717*^9, 3.517935495543421*^9}, 3.526289964822775*^9}],

Cell[CellGroupData[{

Cell["For k d dbar k", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res0", ":=", 
    RowBox[{
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], ",", 
       RowBox[{"p", "[", "0", "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "3"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"p", "[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"p", "[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"p", "[", "2", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"p", "[", "2", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"d\[Xi]", "[", 
         RowBox[{"d\[Xi]", "[", 
          RowBox[{"b", "[", 
           RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"dx", "[", 
         RowBox[{"dx", "[", 
          RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"d\[Eta]", "[", 
          RowBox[{"b", "[", 
           RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"dy", "[", 
         RowBox[{"dy", "[", 
          RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"dy", "[", 
         RowBox[{"p", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.589782982311603*^9, 3.589782983243787*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["For dbar k^2 d", "Subsubsection",
 CellChangeTimes->{{3.58978272391109*^9, 3.589782750780581*^9}, 
   3.589782835943377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"resb0", ":=", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"-", "2"}], "]"}], ",", 
      RowBox[{"pb", "[", "0", "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"pb", "[", 
       RowBox[{"-", "3"}], "]"}], ",", 
      RowBox[{"pb", "[", "1", "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "1", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"b", "[", 
        RowBox[{"-", "2"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "1", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"pb", "[", 
        RowBox[{"-", "3"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Eta]", "[", 
       RowBox[{"pb", "[", 
        RowBox[{"-", "3"}], "]"}], "]"}], ",", 
      RowBox[{"dy", "[", 
       RowBox[{"pb", "[", "2", "]"}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Xi]", "[", 
        RowBox[{"d\[Xi]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dx", "[", 
        RowBox[{"dx", "[", 
         RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"d\[Eta]", "[", 
         RowBox[{"b", "[", 
          RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"dy", "[", 
        RowBox[{"dy", "[", 
         RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"d\[Xi]", "[", 
       RowBox[{"d\[Eta]", "[", 
        RowBox[{"b", "[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"dx", "[", 
       RowBox[{"dy", "[", 
        RowBox[{"pb", "[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5176491667649174`*^9, {3.517649243798853*^9, 3.517649289413333*^9}, 
   3.517737659079815*^9, {3.517737701739255*^9, 3.5177377201743093`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration in angular part", "Subsection",
 CellChangeTimes->{{3.5239418476773005`*^9, 3.523941855586753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"act", "[", "stuff_", "]"}], ":=", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"see3", "[", "stuff", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Xi]", "1"], ",", 
       SubscriptBox["\[Xi]", "2"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.516800665234375*^9, 3.516800710578125*^9}, {
   3.516801080234375*^9, 3.516801082046875*^9}, 3.516801127953125*^9, {
   3.517649454508423*^9, 3.517649459360031*^9}, {3.517738214073559*^9, 
   3.5177382175577583`*^9}, {3.517738247896493*^9, 3.517738263701397*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rul1", "[", 
   RowBox[{"{", 
    RowBox[{"n_", ",", "m_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rul1", "[", 
    RowBox[{"{", 
     RowBox[{"n", ",", "m"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "a", "]"}]}], "-", 
         RowBox[{"r", "  ", 
          RowBox[{"t1", "/", "t2"}], " ", 
          RowBox[{"Sin", "[", "a", "]"}]}]}], ")"}], "^", "n"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "/", "t2"}], " ", 
         RowBox[{"Sin", "[", "a", "]"}]}], ")"}], "^", "m"}], 
      RowBox[{"\[DifferentialD]", "a"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5176677346487646`*^9, 3.5176677415621595`*^9}, {
  3.51773865817196*^9, 3.517738678559126*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", 
      RowBox[{"act", "[", "stuff", "]"}], "]"}]], 
    RowBox[{
     RowBox[{"rul1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"act", "[", "stuff", "]"}], ",", "j"}], "]"}], "]"}], "]"}], 
     
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"act", "[", "stuff", "]"}], ",", "j"}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5177383453460674`*^9, 3.517738460835673*^9}, {
   3.517738545769531*^9, 3.5177385689478564`*^9}, 3.517738714889204*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act2", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"act1", "[", "stuff", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177387901565084`*^9, 3.517738816686026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"act1", "[", "resb0", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.517738869346038*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"resb0good", "=", 
   RowBox[{"act2", "[", "resb0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.5177388369371843`*^9, {3.5179356341163464`*^9, 3.5179356390266275`*^9}, 
   3.589793626337174*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"res0good", "=", 
   RowBox[{"act2", "[", "res0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517738480036771*^9, 3.5177384883222446`*^9}, 
   3.5177388369371843`*^9, 3.5177390608349905`*^9, {3.51793566721724*^9, 
   3.517935671150465*^9}, 3.5897937047551947`*^9}],

Cell["We now take some example", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Last", "[", 
  RowBox[{
   RowBox[{"act2", "[", "res0", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["b", "0"], ".", "k", ".", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", "k"}]}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", "k"}]}], 
  "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "4"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", "k", ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "6"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "4"], " ", 
      SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
    SubscriptBox["b", "0"], ".", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}]}]], "Output",\

 CellChangeTimes->{3.517994842905299*^9, 3.589860557366519*^9, 
  3.5898668274959583`*^9, 3.590057918851821*^9, 3.590121893401925*^9, 
  3.590558369238508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.589866818342249*^9, 3.589866831189554*^9}}],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.589866832407609*^9, 3.590057918920176*^9, 
  3.590121893493224*^9, 3.5905583693007402`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Preparation in canonical form", "Subsection",
 CellChangeTimes->{{3.51773943251725*^9, 3.517739437552538*^9}, {
  3.58986721003334*^9, 3.5898672149907923`*^9}}],

Cell["\<\
One puts the terms in a canonical form before performing the integration in \
the variable \[OpenCurlyDoubleQuote]r\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.5177394443299255`*^9, 3.51773946888333*^9}, {
  3.5247327563522277`*^9, 3.5247327565802407`*^9}}],

Cell[TextData[{
 "We first define the rules which allow one to pass to the reduced terms. The \
first group corresponds to ",
 Cell[BoxData["\"\<x k=k \!\(
\*SuperscriptBox[\(\[CapitalDelta]\), \(1/2\)]\)(x)\>"]],
 "\[CloseCurlyDoubleQuote] for various \[OpenCurlyDoubleQuote]x\
\[CloseCurlyDoubleQuote].  The second group corresponds to ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.458067924703125*^9, 3.458067927859375*^9}, {3.516877992765625*^9, 
   3.51687801021875*^9}}],
 " commutes with k.  The third group corresponds to the use of logarithmic \
derivative for the last term. ",
 " The last group corresponds to pulling out k or  ",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
    3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
    3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
    3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
    3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
    3.45806770578125*^9, 3.458067714796875*^9}, 3.516878290765625*^9}],
 " when it is the first term."
}], "Text",
 CellChangeTimes->{{3.458058654953125*^9, 3.458058680359375*^9}, {
  3.5177395431875796`*^9, 3.51773954406863*^9}, {3.589801573601838*^9, 
  3.589801582865966*^9}, {3.589801663232925*^9, 3.58980171038457*^9}, {
  3.59012149789577*^9, 3.590121515708061*^9}, {3.5901215475364943`*^9, 
  3.590121548026877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], ",", "k", ",", "c___"}], 
   "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.4580612365*^9}, {3.458067969921875*^9, 3.458067973890625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ",", "k", ",", "c___"}], 
   "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.45806796209375*^9, 3.458067966296875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.4580612365*^9}, {3.458061436703125*^9, 3.458061441703125*^9}, {
  3.458067954796875*^9, 3.4580679581875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.458061451515625*^9, 3.458061459828125*^9}, {
  3.4580679316875*^9, 3.458067935828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     SubscriptBox["\[Delta]", "1"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458061232015625*^9, 
  3.458061255921875*^9}, {3.458061451515625*^9, 3.458061459828125*^9}, {
  3.4580679316875*^9, 3.458067935828125*^9}, {3.516984222734375*^9, 
  3.516984233171875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    SubscriptBox["b", "0"], ",", "k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    SubscriptBox["b", "0"], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.458067924703125*^9, 3.458067927859375*^9}, {3.516877992765625*^9, 
  3.51687801021875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458067914671875*^9, 
   3.458067920890625*^9}, 3.516877986734375*^9, 3.516878026703125*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.4580679073125*^9, 3.458067911203125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.45806789996875*^9, 3.45806790378125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065232203125*^9, 3.45806524678125*^9}, {3.4580678924375*^9, 
  3.45806789634375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.4580652676875*^9, 3.458065283109375*^9}, {3.45806788528125*^9, 
  3.458067888828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065937375*^9, 3.458065946625*^9}, {3.458067877484375*^9, 
  3.458067881859375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.45806595675*^9, 3.458065970625*^9}, {3.458067870515625*^9, 
  3.458067874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
  3.458065232203125*^9, 3.45806524678125*^9}, {3.458065998765625*^9, 
  3.4580660075*^9}, {3.458067863265625*^9, 3.4580678669375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "k", ",", 
    "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ",", "c"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
  3.45805994134375*^9}, {3.458061337515625*^9, 3.458061364796875*^9}, {
  3.4580652676875*^9, 3.458065283109375*^9}, {3.458066001796875*^9, 
  3.45806601159375*^9}, {3.458067839890625*^9, 3.45806785696875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4580648999375*^9, 3.458064907609375*^9}, {
  3.458067836171875*^9, 3.45806785259375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
   3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
   3.45806478246875*^9, 3.45806482903125*^9}, 3.45806488334375*^9, {
   3.45806783290625*^9, 3.458067846078125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4580648999375*^9, 3.458064907609375*^9}, {
  3.458065031515625*^9, 3.4580650365*^9}, {3.45806782459375*^9, 
  3.45806782846875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059934859375*^9, 
   3.45805994134375*^9}, {3.458061337515625*^9, 3.45806134175*^9}, {
   3.45806478246875*^9, 3.45806482903125*^9}, 3.45806488334375*^9, {
   3.45806504175*^9, 3.458065051390625*^9}, {3.458067816796875*^9, 
   3.45806782065625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     SubsuperscriptBox["b", "0", "2"]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"OK", "[", 
   RowBox[{"a", ",", "k", ",", "k", ",", 
    SubsuperscriptBox["b", "0", "2"], ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.45806583684375*^9, 3.45806585221875*^9}, {3.4580678075625*^9, 
  3.45806781253125*^9}, {3.516878255578125*^9, 3.516878260765625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{"k", ",", "c___"}], "]"}], ":=", 
  RowBox[{"k", " ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
  3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
  3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
  3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
  3.45806692028125*^9}, {3.4580677948125*^9, 3.4580678030625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    SubscriptBox["b", "0"], ",", "c___"}], "]"}], ":=", 
  RowBox[{"S", "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.45806770578125*^9, 3.458067714796875*^9}, 3.516878290765625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    SubsuperscriptBox["b", "0", "2"], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["S", "2"], "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.458067019890625*^9, 3.458067023734375*^9}, {3.458067720015625*^9, 
   3.458067730859375*^9}, 3.516878304015625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OK", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     SubsuperscriptBox["b", "0", "3"]}], ",", "c___"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["S", "3"], "  ", 
   RowBox[{"OK", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45805953565625*^9, 3.45805955815625*^9}, {
   3.45805959034375*^9, 3.458059626296875*^9}, {3.458059836015625*^9, 
   3.458059843265625*^9}, {3.45806129196875*^9, 3.458061295765625*^9}, {
   3.45806181090625*^9, 3.45806181534375*^9}, {3.458066911171875*^9, 
   3.45806692028125*^9}, {3.4580669741875*^9, 3.45806697921875*^9}, {
   3.458067067*^9, 3.458067071671875*^9}, {3.458067735234375*^9, 
   3.458067739828125*^9}, 3.4580677705*^9, {3.516878310953125*^9, 
   3.51687831465625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"action", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"Dot", "\[Rule]", "OK"}]}]}]], "Input",
 CellChangeTimes->{{3.590123054074692*^9, 3.590123091288587*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"back", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"OK", "\[Rule]", "Dot"}]}]}]], "Input",
 CellChangeTimes->{{3.590123646987019*^9, 3.59012368526357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reorder", "[", "stuff_", "]"}], ":=", 
  RowBox[{"back", "[", 
   RowBox[{"action", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5901237001414337`*^9, 3.590123739463437*^9}}],

Cell["\<\
We now show how this works in an example\
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.590123506161771*^9, 3.5901235166000233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compare", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"stuff", ",", "a1"}], "]"}], ",", 
       RowBox[{"reorder", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"stuff", ",", "a1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "1", ",", 
       RowBox[{"Length", "[", "stuff", "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5901242432704487`*^9, 3.59012435228183*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compare", "[", 
  RowBox[{"Last", "[", 
   RowBox[{
    RowBox[{"act2", "[", "res0", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589862415999852*^9, 3.589862421701654*^9}, 
   3.5900653861387663`*^9, 3.590065493640295*^9, {3.590124398055291*^9, 
   3.590124399074926*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["b", "0"], ".", "k", ".", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", 
       "k"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], ".", 
       "k"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", "S", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"8", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SubsuperscriptBox["b", "0", "2"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubsuperscriptBox["b", "0", "2"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", "k", ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SubsuperscriptBox["b", "0", "3"]}], ")"}], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k", ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], ".", "k"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "7"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], ")"}], ".", 
       SubscriptBox["b", "0"], ".", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[CapitalDelta]"], " ", 
         RowBox[{"f", "[", "\[CapitalDelta]", "]"}], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], ")"}]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.589866905269022*^9, 3.590057933262532*^9, 
  3.590065401787457*^9, 3.5900655087342052`*^9, 3.5901219142014313`*^9, 
  3.590124414076009*^9, 3.59055838454659*^9}]
}, Open  ]],

Cell["\<\
One in fact double checks that all similar terms are now in canonical form, \
there are 4 such \[OpenCurlyDoubleQuote]compare\[CloseCurlyDoubleQuote] \
tables for res0 and 5 tables for resb0.\
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.590123506161771*^9, 3.5901235166000233`*^9}, {
   3.590135707960368*^9, 3.5901357860891123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfine", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"reorder", "[", 
     RowBox[{"Extract", "[", 
      RowBox[{"stuff", ",", "a1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "1", ",", 
      RowBox[{"Length", "[", "stuff", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5176578773199577`*^9, 3.517657992684556*^9}, 
   3.517658337694289*^9, {3.5179829043984556`*^9, 3.517982904988489*^9}, 
   3.51799403273196*^9, 3.517994094174474*^9, {3.59012641921729*^9, 
   3.590126451484502*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinehalf", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"treatfine", "[", "stuff", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[Equal]", "False"}], 
     "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179947224024067`*^9, 3.5179947477168546`*^9}, {
  3.5901264981167727`*^9, 3.590126502496951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinerem", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"treatfine", "[", "stuff", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[Equal]", "True"}], 
     "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179947589995003`*^9, 3.5179947779905863`*^9}, {
  3.590126506180283*^9, 3.590126511008684*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Preparing the quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
  3.5179992609559975`*^9, 3.517999301655325*^9}, {3.589968899403596*^9, 
  3.589968906703589*^9}, {3.5901320241973343`*^9, 3.59013203145092*^9}}],

Cell[TextData[{
 "We treat the terms which have a Log[k] and rewrite them using variables u \
and v, and using kleft instead of k for terms Log[kleft] which appear on the \
left in the global product. We use S for the first appearance of the \
resolvent and R for the second appearance, the function of (u) gives the \
function of modular operator applying to ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "kleft", "]"}], "]"}]],
  CellChangeTimes->{3.589867847869681*^9}],
 " and the function of v  gives the function of modular operator applying to ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.589867847869681*^9}]
}], "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, 
   3.589860570048003*^9, {3.589867990491591*^9, 3.5898680071056213`*^9}, {
   3.589968938044693*^9, 3.5899691349969254`*^9}, {3.589969180497385*^9, 
   3.589969207137081*^9}, {3.5899692482614937`*^9, 3.589969254025004*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparu", "[", "stuff_", "]"}], ":=", 
  RowBox[{"stuff", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "n_"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["u", "n"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "n_"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["u", "n"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"u", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"u", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.516944091328125*^9, 3.51694410625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparu1", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", "k", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "k", " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "k", " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "\[Rule]", 
      SqrtBox["v"]}], ",", " ", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", "v"}], ",", 
     RowBox[{
      SubscriptBox["b", "0"], "\[Rule]", "R"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5179828881195245`*^9, 3.5179828930518064`*^9}, 
   3.51799439673878*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat1", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"preparu", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"treatfinehalf", "[", "stuff", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.517658219260515*^9, 3.5176582467830896`*^9}, {
   3.517658320963332*^9, 3.5176583663229265`*^9}, 3.51799411840386*^9, {
   3.590131822261609*^9, 3.590131825139092*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat1half", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"preparu1", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"treat1", "[", "stuff", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5179941284504347`*^9, 3.517994169300771*^9}, 
   3.5179944091664906`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treat2", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{"treat1half", "[", "stuff", "]"}], "/.", 
    RowBox[{"Dot", "\[Rule]", "Times"}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.5176584339627953`*^9, 3.5176584720419736`*^9}, {
  3.517994176331173*^9, 3.517994177061215*^9}}],

Cell["We now take an example", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"treat2", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5179974001865673`*^9, 3.5179974329674425`*^9}, {
  3.59012219024676*^9, 3.590122194401738*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SqrtBox["v"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["v"]}]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5901318992601967`*^9, 3.590558398774315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{"treat2", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5179974001865673`*^9, 3.5179974329674425`*^9}, {
  3.59012219024676*^9, 3.590122194401738*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["u"]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SqrtBox["v"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["v"]}]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SqrtBox["u"], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"f", "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.589867847869681*^9, 3.590057947665907*^9, 
  3.59012194290797*^9, 3.5901222103110228`*^9, 3.590558412665923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"treat2", "[", 
  RowBox[{"Last", "[", 
   RowBox[{
    RowBox[{"act2", "[", "res0", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.517739704021779*^9, 3.517739717466548*^9}, 
   3.517739774707822*^9, 3.5177398314650683`*^9, 3.517995164157674*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SqrtBox["u"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["S", "3"], " ", 
   SqrtBox["u"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", "R", " ", "S", " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", "u", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["R", "2"], " ", "S", " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"5", "/", "2"}]], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "2"], " ", "R", " ", "S", " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", "u", " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", "R", " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", "R", " ", 
   SuperscriptBox["S", "3"], " ", 
   SuperscriptBox["u", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox["R", "2"], " ", "S", " ", 
   SuperscriptBox["u", "2"], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["r", "6"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{"5", "/", "2"}]], " ", 
   SqrtBox["v"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"f", "[", "v", "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "[", 
    RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.590066040742056*^9, 3.59012195704478*^9, 
  3.590558426504726*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integration in \[OpenCurlyDoubleQuote]r\[CloseCurlyDoubleQuote] of the \
quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "by applying the rearrangement lemma"
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
  3.5179992609559975`*^9, 3.517999301655325*^9}, {3.589968899403596*^9, 
  3.589968906703589*^9}}],

Cell[TextData[{
 "We now apply the rearrangement lemma where one reintroduces the last term \
",
 Cell[BoxData[
  SubscriptBox["b", "0"]],
  CellChangeTimes->{3.589866905269022*^9}],
 " on the right, ",
 "and first computes the needed integrals.  "
}], "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590151523910667*^9, 3.590151524554823*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"poww", "[", 
   RowBox[{"{", 
    RowBox[{"n_", ",", "m_"}], "}"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"n", "+", "m", "-", "1"}], ")"}]}]], 
   SuperscriptBox["k", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"n", "+", "m"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.516956074375*^9, 3.51695607621875*^9}, {
  3.5169561063125*^9, 3.516956181859375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"integ", "[", 
   RowBox[{"m_", ",", "n_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integ", "[", 
    RowBox[{"m", ",", "n", ",", "p"}], "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "m"]], " ", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           SubscriptBox["u", "1"]}], "+", "1"}], ")"}], "n"]], " ", 
      FractionBox[
       SuperscriptBox["x", 
        RowBox[{"m", "+", "n", "+", "p", "-", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           SubscriptBox["u", "1"], " ", 
           SubscriptBox["u", "2"]}], "+", "1"}], ")"}], "p"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "1"], "\[GreaterEqual]", "1"}], " ", "&&", 
       RowBox[{
        SubscriptBox["u", "2"], "\[GreaterEqual]", "1"}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5900539294804277`*^9, 3.590053938260762*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"intx", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"integ", "[", 
      RowBox[{"a", ",", "b", ",", "1"}], "]"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "1"], "\[Rule]", "u"}], " ", ",", 
       RowBox[{
        SubscriptBox["u", "2"], "\[Rule]", "v"}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"u", " ", "v"}], "]"}], "->", 
     RowBox[{
      RowBox[{"Log", "[", "u", " ", "]"}], "+", 
      RowBox[{"Log", "[", " ", "v", "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590054000702417*^9, 3.590054092599469*^9}, {
  3.590054149736521*^9, 3.590054153311323*^9}, {3.590054405147942*^9, 
  3.590054407621091*^9}, {3.5900546222065496`*^9, 3.5900546970251017`*^9}, {
  3.590056056140674*^9, 3.590056091806826*^9}, {3.590057291258258*^9, 
  3.59005731979854*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pairs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5179977102963047`*^9, 3.5179977116563826`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.517997712880452*^9, 3.589969554831584*^9, 
  3.5900579478736277`*^9, 3.590121957200017*^9, 3.5905584266526337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xuu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"intx", "[", "#", "]"}], "&"}], "/@", "pairs"}]}]], "Input",
 CellChangeTimes->{{3.5900547230926332`*^9, 3.590054723562674*^9}, {
  3.590055312677684*^9, 3.59005531420675*^9}, {3.590056097986896*^9, 
  3.5900561032396193`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}], "-", 
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", "v", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "v"}]}], ")"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "v"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "3"]}]], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "u", "]"}], "+", 
        RowBox[{"Log", "[", "v", "]"}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "3"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "u", "+", 
        RowBox[{"2", " ", "u", " ", "v"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "v", "+", 
              SuperscriptBox["v", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "u", "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", " ", "v"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"u", " ", "v"}], "+", 
      RowBox[{"Log", "[", "u", "]"}], "+", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], ")"}], "2"]]}], ",", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], "+", 
       RowBox[{"Log", "[", "v", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"u", " ", "v"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "u", "+", "v", "-", 
       RowBox[{"u", " ", "v"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "v"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "v", "]"}]}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"Log", "[", "v", "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"u", " ", "v"}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.5899696140133266`*^9, 3.5900547252136097`*^9, 
  3.59005531514817*^9, 3.5900561047241993`*^9, 3.590057349199362*^9, 
  3.590057957640214*^9, 3.590121967121874*^9, 3.590558436411667*^9}]
}, Open  ]],

Cell["\<\
We then apply the rearrangement lemma as follows, note that one takes powers \
of k and of r into account using poww, \
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590214952776525*^9, 
  3.590215003208143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"transfo", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", 
      RowBox[{"CoefficientRules", "[", 
       RowBox[{"stuff", ",", 
        RowBox[{"{", 
         RowBox[{"S", ",", "R"}], "}"}]}], "]"}], "]"}]], 
    RowBox[{
     RowBox[{"intx", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"stuff", ",", 
           RowBox[{"{", 
            RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], "]"}],
       "]"}], 
     SuperscriptBox[
      RowBox[{"poww", "[", 
       RowBox[{"First", "[", 
        RowBox[{"Part", "[", 
         RowBox[{
          RowBox[{"CoefficientRules", "[", 
           RowBox[{"stuff", ",", 
            RowBox[{"{", 
             RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], 
        "]"}], "]"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"CoefficientRules", "[", 
         RowBox[{"stuff", ",", 
          RowBox[{"{", 
           RowBox[{"S", ",", "R"}], "}"}]}], "]"}], ",", "j"}], "]"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179980055251904`*^9, 3.517998078058339*^9}, 
   3.590056557074748*^9}],

Cell["We take an example ", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590132147392757*^9, 
  3.590132150599621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"transfo", "[", 
  RowBox[{"treat2", "[", 
   RowBox[{"Last", "[", 
    RowBox[{
     RowBox[{"act2", "[", "res0", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.51799810168369*^9, 3.5179981199157333`*^9}, 
   3.517998267651183*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["u"], " ", 
     SqrtBox["v"], " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"f", "[", "v", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["u"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["v"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["v"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           SqrtBox["u"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["v"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["v"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["u"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox["v"]}], ")"}]}], "+", 
             RowBox[{"u", " ", "v"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox["v"]}], ")"}], " ", "v"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"u", " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", "/", "2"}]], " ", "v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["v"], "+", "v"}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["u"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v", "-", 
                SuperscriptBox["v", 
                 RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["u"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["u"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["v"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["v"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SqrtBox["u"], " ", 
         SqrtBox["v"]}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["u"], " ", 
         SqrtBox["v"]}]}], ")"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.5901321024195433`*^9, 3.590558451184704*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Replacing the function f by its expression\
\>", "Subsubsection",
 CellChangeTimes->{{3.590132242631545*^9, 3.590132261125492*^9}}],

Cell["\<\
We replace f by its expression and also change variables \
\>", "Text",
 CellChangeTimes->{{3.5179948250922804`*^9, 3.5179948311416264`*^9}, {
  3.5899693053571997`*^9, 3.589969308245103*^9}, {3.5899693770717278`*^9, 
  3.5899693853508377`*^9}, {3.589969447710305*^9, 3.589969518517961*^9}, {
  3.590056606541712*^9, 3.590056618760242*^9}, {3.590132147392757*^9, 
  3.590132150599621*^9}, {3.590132317944551*^9, 3.590132338632078*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromuv", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stuff", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], "->", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SqrtBox["u"], "-", "1"}], ")"}], "/", 
           RowBox[{"Log", "[", "u", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", "v", "]"}], "->", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SqrtBox["v"], "-", "1"}], ")"}], "/", 
           RowBox[{"Log", "[", "v", "]"}]}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "->", 
        RowBox[{"Exp", "[", "s", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Exp", "[", "t", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Exp", "[", "s", "]"}], "]"}], "\[Rule]", "s"}], ",", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Exp", "[", "t", "]"}], "]"}], "\[Rule]", "t"}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[ExponentialE]", "s"]], "\[Rule]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"s", "/", "2"}], "]"}]}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[ExponentialE]", "t"]], "\[Rule]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"t", "/", "2"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", "t"], ")"}], 
        RowBox[{"3", "/", "2"}]], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"3", 
         RowBox[{"t", "/", "2"}]}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"3", 
         RowBox[{"s", "/", "2"}]}], "]"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5176591787383947`*^9, 3.5176591882649393`*^9}, {
   3.517659254700739*^9, 3.517659289880751*^9}, 3.517659378882842*^9, {
   3.517998527351037*^9, 3.517998562238033*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"movest", "[", "stuff_", "]"}], ":=", 
  RowBox[{"fromuv", "[", 
   RowBox[{"transfo", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.517659313555105*^9, 3.517659338670542*^9}, {
  3.517998597894072*^9, 3.517998613665974*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table1", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"movest", "[", 
        RowBox[{"treat2", "[", 
         RowBox[{"Last", "[", 
          RowBox[{
           RowBox[{"act2", "[", "res0", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5179987709489703`*^9, 3.5179989301400757`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {"2"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"1"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"0"},
       {"2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]},
    {GridBox[{
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"2", " ", "s"}], "+", "t"}]], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}], " ", "s"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", "t"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", "t"}]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"t", "/", "2"}]], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"s", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", "t"], "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"3", " ", "t"}], "/", "2"}]]}], ")"}]}]}], ")"}], 
              " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
        "t"}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{{2, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{1, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {{0, 2}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{0, 0}, (-8) 
     E^(Rational[1, 2] ($CellContext`s + $CellContext`t)) (-1 + 
       E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (
      E^(Rational[1, 2] $CellContext`s) (-1 + 
         E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(2 $CellContext`s + $CellContext`t) - 
        E^(Rational[1, 2] $CellContext`s) (1 + 
         E^(Rational[1, 2] $CellContext`t)) + 
        E^$CellContext`s (1 + 
          E^(Rational[1, 2] $CellContext`t))) $CellContext`s - (-1 + 
       E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
         E^($CellContext`s + $CellContext`t) - 
         E^(Rational[1, 2] $CellContext`s) (-2 + 
          E^(Rational[1, 2] $CellContext`t)) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-2 + 
           E^(Rational[1, 2] $CellContext`t))) + (1 - 
         E^($CellContext`s + 2 $CellContext`t) + 
         E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
           E^(Rational[1, 2] $CellContext`t) + E^$CellContext`t) + 
         E^(Rational[1, 2] $CellContext`s) (-1 + E^$CellContext`t - 
           E^(Rational[3, 2] $CellContext`t))) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.5901326102896767`*^9, 3.59055856132271*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstabres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"movest", "[", 
      RowBox[{"treat2", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234921456208*^9, 3.5902349534009037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table2", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"movest", "[", 
        RowBox[{"treat2", "[", 
         RowBox[{"Last", "[", 
          RowBox[{
           RowBox[{"act2", "[", "resb0", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.5179987709489703`*^9, 3.5179989301400757`*^9}, {
  3.5179990758644104`*^9, 3.517999087763091*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {"2"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"1"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"0"},
       {"2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]},
    {GridBox[{
       {"0"},
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]},
    {GridBox[{
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "s"}], "2"], "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"t", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               FractionBox[
                RowBox[{"3", " ", "t"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["s", "2"], "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", "s"]}]}], ")"}]}]}], ")"}], 
          " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "t"}], ")"}]}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "t"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
                 RowBox[{"5", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox[
                  RowBox[{"3", " ", "t"}], "2"]}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"s", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"3", " ", "s"}], "2"], "+", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "s"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t", "/", "2"}]], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[ExponentialE]", "t"]}]}], ")"}]}]}], 
              ")"}], " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", 
       "t"}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{{2, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{1, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {{0, 2}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {{0, 1}, 
     Complex[0, 4] (-1 + E^(Rational[1, 2] $CellContext`s))^(-1) (1 + 
       E^(Rational[1, 2] $CellContext`s))^(-1) (-1 + 
       E^(Rational[1, 2] $CellContext`t))^(-1) (1 + 
       E^(Rational[1, 2] $CellContext`t))^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-1) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s + (-1 + 
        E^$CellContext`s) (1 + E^($CellContext`s + 2 $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^($CellContext`s + $CellContext`t) (1 + $CellContext`t))) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] - Subscript[$CellContext`\[Delta], 1][
        Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
        Log[$CellContext`kleft]])}, {{0, 0}, 
     4 (-1 + E^$CellContext`s)^(-1) (-1 + E^$CellContext`t)^(-1) (-1 + 
       E^(Rational[1, 2] ($CellContext`s + $CellContext`t)))^(-3) (1 + 
       E^(Rational[
          1, 2] ($CellContext`s + $CellContext`t)))^(-2) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
       E^$CellContext`s (-1 + E^(Rational[1, 2] $CellContext`t))^2 (1 + 
        E^(Rational[1, 2] $CellContext`t)) (-1 + 
        E^(Rational[3, 2] $CellContext`s + 2 $CellContext`t) + 
        E^(Rational[1, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^($CellContext`s + Rational[3, 2] $CellContext`t) (-1 + 
          E^(Rational[1, 2] $CellContext`s)) + 
        E^(Rational[1, 2] $CellContext`s + $CellContext`t) (-3 - 
          E^(Rational[1, 2] $CellContext`s) + 
          4 E^$CellContext`s)) $CellContext`s + (-1 + 
        E^$CellContext`s) ((-1 + E^$CellContext`t) (-1 + 
          E^(2 ($CellContext`s + $CellContext`t)) - 
          E^(Rational[1, 2] $CellContext`s) (-2 + 
           E^(Rational[1, 2] $CellContext`t)) + 
          E^(2 $CellContext`t) (E^$CellContext`s)^Rational[5, 2] (-2 + 
            E^(Rational[1, 2] $CellContext`t))) + 
        E^$CellContext`t (-1 + E^(Rational[1, 2] $CellContext`s)) (-1 + 
          E^(2 $CellContext`s + Rational[3, 2] $CellContext`t) + 
          E^(Rational[1, 2] $CellContext`s) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^(Rational[3, 2] $CellContext`s + $CellContext`t) (-1 + 
            E^(Rational[1, 2] $CellContext`t)) + 
          E^$CellContext`s (-4 + E^(Rational[1, 2] $CellContext`t) + 
            3 E^$CellContext`t)) $CellContext`t)) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.590134148363861*^9, 3.5905586689377623`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstabresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"movest", "[", 
      RowBox[{"treat2", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234980435071*^9, 3.5902349948261347`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", "k", "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "-> ",
 "quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229136724771*^9}}],

Cell["\<\
We first give the list of these terms\
\>", "Text",
 CellChangeTimes->{{3.517999383399*^9, 3.517999399559925*^9}, {
  3.59014473595504*^9, 3.5901447377297697`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatfinerem", "[", 
     RowBox[{"Last", "[", 
      RowBox[{
       RowBox[{"act2", "[", "res0", "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"2", " ", "k", " ", "S", " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{"k", " ", "S", " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["k", "3"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5901446836855307`*^9, 3.59055874944144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatfinerem", "[", 
     RowBox[{"Last", "[", 
      RowBox[{
       RowBox[{"act2", "[", "resb0", "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}, {
  3.5901447465909243`*^9, 3.590144753606361*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}]}]},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "5"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "3"], " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{(-2) $CellContext`k^3 $CellContext`r^2 $CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k]}, {(-4) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 
       2][$CellContext`k], (-4) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] 
     Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 2][$CellContext`k], 
     4 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 
     Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 2][$CellContext`k], 
     4 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] Subscript[$CellContext`\[Delta], 1] 
     Subscript[$CellContext`\[Delta], 
       2][$CellContext`k]}, {(-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 2]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 
        2]^2)[$CellContext`k]}, {}, {(-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 (
      Subscript[$CellContext`\[Delta], 
        1]^2)[$CellContext`k], (-2) $CellContext`k^3 $CellContext`r^2 \
$CellContext`S^2 $CellContext`\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k], 
     2 $CellContext`k^5 $CellContext`r^4 $CellContext`S^3 $CellContext`\
\[CapitalDelta]^Rational[1, 2] (
      Subscript[$CellContext`\[Delta], 1]^2)[$CellContext`k]}}]]], "Output",
 CellChangeTimes->{3.590144779994479*^9, 3.590558774513344*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatfinerem1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "[", 
    RowBox[{"treatfinerem", "[", "stuff", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5179996404697037`*^9, 3.517999660577854*^9}, {
  3.5179997010201674`*^9, 3.5179997073385286`*^9}, {3.590225955718089*^9, 
  3.590225962341803*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"remres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590144586308817*^9, 3.5901446278202047`*^9}, 
   3.5902259929829493`*^9, {3.59022610845569*^9, 3.5902261129352903`*^9}, 
   3.5902270865693607`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"remresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "resb0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5902261371124372`*^9, 3.5902261402725563`*^9}, 
   3.5902262362444696`*^9, 3.590227092770949*^9}],

Cell[TextData[{
 "We now use the expansional formula to replace these terms by polynomials in \
the ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "and ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 ". We first display the terms which will be quadratic in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Text",
 CellChangeTimes->{{3.517999962476122*^9, 3.5180000199914117`*^9}, {
   3.5180000582536*^9, 3.5180000701092777`*^9}, {3.518000154741119*^9, 
   3.518000154992133*^9}, 3.590215680477807*^9, {3.590226407176085*^9, 
   3.5902264418671007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparest", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "->", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"s", "+", "t"}], "2"]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"k", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5180089470820117`*^9, 3.518008958541667*^9}, 
   3.5180089911595325`*^9, {3.5180095261201305`*^9, 3.518009528277254*^9}, {
   3.5902258115252542`*^9, 3.590225839846525*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"preparest", "[", "#", "]"}], "&"}], "/@", "remres0"}]], "Input",
 CellChangeTimes->{{3.590226280409993*^9, 3.590226325176231*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", "S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "S"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.590226326449863*^9, 3.590558854197659*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"preparest1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"preparest", "[", "stuff", "]"}], ",", "S"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.51800727283125*^9, 3.518007344094326*^9}, {
   3.518007491303746*^9, 3.518007498946183*^9}, 3.51800756900819*^9, {
   3.5180076683808746`*^9, 3.518007695613432*^9}, {3.5180077641143503`*^9, 
   3.5180077673605356`*^9}, 3.518007801167469*^9, {3.5180089104159145`*^9, 
   3.5180089281959314`*^9}, {3.518008986581271*^9, 3.5180090041772776`*^9}, {
   3.590226764540234*^9, 3.590226785613433*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"preparest1", "[", 
   RowBox[{"remres0", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.590226992747373*^9, 3.590227025770706*^9}, {
  3.5902274159298677`*^9, 3.5902274536797543`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "3", "}"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]]}], ")"}], " ", 
     SuperscriptBox["k", "6"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", "2", "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]]}], ")"}]}], " ", 
     SuperscriptBox["k", "4"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", "1", "}"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.590227027636819*^9, 3.590227172291605*^9, {3.59022741734452*^9, 
   3.590227455084959*^9}, 3.5905588542363367`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"js", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"js", "[", "n", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"integ", "[", 
       RowBox[{"n", ",", "1", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], "->", 
        RowBox[{"Exp", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]], "]"}], "\[Rule]", 
       RowBox[{"s", "+", "t"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.458122918171875*^9, 3.4581229375625*^9}, 
   3.458391622046875*^9, {3.517711891644002*^9, 3.517711958557829*^9}, {
   3.518006931102704*^9, 3.518006937192053*^9}, {3.590215849186631*^9, 
   3.5902158770565643`*^9}, 3.5902159083897543`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"js", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177118198808975`*^9, 3.517711835555794*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"s", "+", "t"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "+", "t"}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "+", "t"}]], "+", "s", "+", "t"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"]]}], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "+", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590215937838044*^9, 3.590558855191168*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"poww1", "[", 
   RowBox[{"{", "n_", "}"}], "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", 
      RowBox[{"2", "n"}]], 
     SuperscriptBox["r", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.517712465210808*^9, 3.5177125048170733`*^9}, {
  3.517712749641076*^9, 3.51771275320028*^9}, {3.590225628005747*^9, 
  3.590225628662324*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pan", "=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "1"], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "u"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"v", " ", 
         RowBox[{"t", "/", "2"}]}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"u", " ", 
         RowBox[{"s", "/", "2"}]}], "]"}]}], ")"}], 
     RowBox[{"\[DifferentialD]", "v"}], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}]}], 
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.590216026901506*^9, 3.590558855620832*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsecond", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", "stuff", "]"}]], 
    RowBox[{
     RowBox[{"js", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"poww1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{"stuff", ",", "j"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177134057076015`*^9, 3.517713476035624*^9}, {
   3.5177135272935553`*^9, 3.517713603041888*^9}, {3.517713633370623*^9, 
   3.5177136443532515`*^9}, {3.517713681617382*^9, 3.5177137030486083`*^9}, 
   3.517714186832279*^9, {3.5180070614161577`*^9, 3.5180071020184803`*^9}, {
   3.518007139477623*^9, 3.5180071491011734`*^9}, 3.518007187402364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsec", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", " ", "pan", " ", 
    RowBox[{"treatsecond", "[", "stuff", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007206415451*^9, 3.5180072351580954`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatwo", "[", "stuff_", "]"}], ":=", 
  RowBox[{"treatsec", "[", 
   RowBox[{"preparest1", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007633620886*^9, 3.518007658359301*^9}, {
  3.5902276541532707`*^9, 3.590227656656464*^9}}],

Cell[TextData[{
 "We now write the contributions which are quadratic in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "[", 
   RowBox[{"Log", "[", "k", "]"}], "]"}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Text",
 CellChangeTimes->{{3.517999962476122*^9, 3.5180000199914117`*^9}, {
   3.5180000582536*^9, 3.5180000701092777`*^9}, {3.518000154741119*^9, 
   3.518000154992133*^9}, 3.590215680477807*^9, {3.590226407176085*^9, 
   3.5902264418671007`*^9}, {3.59022658035155*^9, 3.59022658989439*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"treatwo", "[", 
     RowBox[{"remres0", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.590227720398198*^9, 3.590227726123994*^9}, {
  3.5902277645462847`*^9, 3.590227767455862*^9}, {3.5902286836798077`*^9, 
  3.590228713779441*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]},
    {
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"s", "+", "t"}], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]], " ", "s"}], "+", "t", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"s", "+", "t"}], "2"]]}], ")"}], "2"], " ", "s", " ", "t",
        " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590227730464374*^9, 3.590227768838745*^9, 
  3.590228715608985*^9, 3.5905588564120827`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatwo", "[", 
      RowBox[{"remres0", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234801872036*^9, 3.590234818094068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"treatwo", "[", 
      RowBox[{"remresb0", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590234801872036*^9, 3.5902348479673147`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", "k", "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}],
 "-> linear terms in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Delta]", "j"], "^", 
   RowBox[{"2", "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229187157629*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepsingle0", "[", "stuff_", "]"}], ":=", 
  RowBox[{
   RowBox[{"stuff", "/.", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox["\[CapitalDelta]"], "->", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox["s", "2"]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Delta]", "2", "2"], "[", "k", "]"}], "\[Rule]", 
      RowBox[{"k", " ", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], " ", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", "k", "]"}]}], "\[Rule]", 
      RowBox[{"k", " ", 
       SubscriptBox["\[Delta]", "1"], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}]}]}], " ", "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.5180089470820117`*^9, 3.518008958541667*^9}, 
   3.5180089911595325`*^9, {3.5180095261201305`*^9, 3.518009528277254*^9}, {
   3.518065378931553*^9, 3.5180654598221793`*^9}, {3.590230902241131*^9, 
   3.5902309111885366`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepsingle", "[", "stuff_", "]"}], ":=", 
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{"prepsingle0", "[", "stuff", "]"}], ",", "S"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.51800727283125*^9, 3.518007344094326*^9}, {
   3.518007491303746*^9, 3.518007498946183*^9}, 3.51800756900819*^9, {
   3.5180076683808746`*^9, 3.518007695613432*^9}, {3.5180077641143503`*^9, 
   3.5180077673605356`*^9}, 3.518007801167469*^9, {3.5180089104159145`*^9, 
   3.5180089281959314`*^9}, {3.518008986581271*^9, 3.5180090041772776`*^9}, {
   3.518065476029106*^9, 3.5180654863266954`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"jsi", "[", 
   RowBox[{"{", "n_", "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"jsi", "[", 
    RowBox[{"{", "n", "}"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"integ", "[", 
       RowBox[{"n", ",", "1", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], "->", 
        RowBox[{"Exp", "[", "s", "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        SuperscriptBox["\[ExponentialE]", "s"], "]"}], "\[Rule]", "s"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.458122918171875*^9, 3.4581229375625*^9}, 
   3.458391622046875*^9, {3.517711891644002*^9, 3.517711958557829*^9}, {
   3.518006931102704*^9, 3.518006937192053*^9}, {3.590215849186631*^9, 
   3.5902158770565643`*^9}, 3.5902159083897543`*^9, {3.590229544224442*^9, 
   3.590229583248575*^9}, {3.5902308470867777`*^9, 3.5902308549560833`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"jsi", "[", 
    RowBox[{"{", "n", "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5177118198808975`*^9, 3.517711835555794*^9}, {
   3.5180650861728077`*^9, 3.5180650875808887`*^9}, 3.590229604392272*^9, {
   3.590230858291627*^9, 3.590230861931291*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["s", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "s"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "s"], "-", "s"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}]}], "+", 
     RowBox[{"2", " ", "s"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "3"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5902296060171957`*^9, 3.5902308717681303`*^9, 
  3.5905588566990337`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsingle", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{"Length", "[", "stuff", "]"}]], 
    RowBox[{
     RowBox[{"jsi", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"poww1", "[", 
      RowBox[{"First", "[", 
       RowBox[{"Part", "[", 
        RowBox[{"stuff", ",", "j"}], "]"}], "]"}], "]"}], 
     RowBox[{"Last", "[", 
      RowBox[{"Part", "[", 
       RowBox[{"stuff", ",", "j"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5177134057076015`*^9, 3.517713476035624*^9}, {
   3.5177135272935553`*^9, 3.517713603041888*^9}, {3.517713633370623*^9, 
   3.5177136443532515`*^9}, {3.517713681617382*^9, 3.5177137030486083`*^9}, 
   3.517714186832279*^9, {3.5180070614161577`*^9, 3.5180071020184803`*^9}, {
   3.518007139477623*^9, 3.5180071491011734`*^9}, 3.518007187402364*^9, {
   3.518065137548746*^9, 3.518065145782217*^9}, {3.5902309781468267`*^9, 
   3.5902309786744137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"psingle", "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"u", " ", 
       RowBox[{"s", "/", "2"}]}], "]"}], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518065107852048*^9, 3.5180651247600145`*^9}, 
   3.590231082917803*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"treatsingle1", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"psingle", "  ", 
    RowBox[{"treatsingle", "[", "stuff", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007206415451*^9, 3.5180072351580954`*^9}, {
  3.5180656535602603`*^9, 3.5180656719243107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"single", "[", "stuff_", "]"}], ":=", 
  RowBox[{"treatsingle1", "[", 
   RowBox[{"prepsingle", "[", "stuff", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518007633620886*^9, 3.518007658359301*^9}, {
   3.518065522898787*^9, 3.5180655371206007`*^9}, 3.5180656789697137`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"single", "[", 
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "res0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5180658588490024`*^9, 3.5180659047166257`*^9}, {
  3.51806612875244*^9, 3.5180661359988546`*^9}, {3.590231178150271*^9, 
  3.590231178959056*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        SubscriptBox["\[Delta]", "1"], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}], " ", 
        
        RowBox[{
         SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
        "s"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590231240920011*^9, 3.5905589111528*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabsingleres0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"single", "[", 
      RowBox[{"treatfinerem1", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "res0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590251045081698*^9, 3.590251060214567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"single", "[", 
     RowBox[{"treatfinerem1", "[", 
      RowBox[{"Last", "[", 
       RowBox[{
        RowBox[{"act2", "[", "resb0", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5180658588490024`*^9, 3.5180659047166257`*^9}, {
  3.51806612875244*^9, 3.5180661359988546`*^9}, {3.590231178150271*^9, 
  3.590231178959056*^9}, {3.590231282190275*^9, 3.59023128617441*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         SubscriptBox["\[Delta]", "1"], " ", 
         RowBox[{
          SubscriptBox["\[Delta]", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]},
     {"0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "s"}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}], " ", 
         
         RowBox[{
          SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
          RowBox[{"Log", "[", "k", "]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
         "s"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5902313219156637`*^9, 3.5905589915562277`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabsingleresb0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"single", "[", 
      RowBox[{"treatfinerem1", "[", 
       RowBox[{"Last", "[", 
        RowBox[{
         RowBox[{"act2", "[", "resb0", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590251091321851*^9, 3.590251094920278*^9}, 
   3.590251159254936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Adding the quadratic terms in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "j"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}], " "}]],
  CellChangeTimes->{3.5179974409829006`*^9}]
}], "Subsection",
 CellChangeTimes->{{3.5179841822145424`*^9, 3.51798418829289*^9}, {
   3.5179992609559975`*^9, 3.517999327587808*^9}, {3.518000029263942*^9, 
   3.518000029263942*^9}, 3.590144373538843*^9, {3.590229105446205*^9, 
   3.590229136724771*^9}, {3.59023150052115*^9, 3.5902315037121687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addres0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"firstabres0", "+", "tabres0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59023518491111*^9, 3.590235220392284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addresb0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"firstabresb0", "+", "tabresb0"}], "]"}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[ExponentialE]", "s"], ")"}], 
       RowBox[{"5", "/", "2"}]], "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"5", " ", 
        RowBox[{"s", "/", "2"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59023518491111*^9, 3.590235252203319*^9}, {
  3.5902355570878687`*^9, 3.590235569672118*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"addres0", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.5902352717745533`*^9, 3.5902352764523773`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.590235277961412*^9, 3.590559018934973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"addresb0", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.5902352717745533`*^9, 3.5902352764523773`*^9}, 
   3.590235435738624*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Delta]", "1"], "[", 
            RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Delta]", "2"], "[", 
            RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]},
    {
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", "+", 
              RowBox[{"2", " ", "t"}]}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "t"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", "1"], "[", 
           RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Delta]", "2"], "[", 
           RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "s"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", "+", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
        
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) (
      Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`k]] + Subscript[$CellContext`\[Delta], 1][
         Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
         Log[$CellContext`kleft]])}, {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]}, 
    Complex[0, 4] (-1 + E^(Rational[1, 2] $CellContext`s))^(-1) (1 + 
      E^(Rational[1, 2] $CellContext`s))^(-1) (-1 + 
      E^(Rational[1, 2] $CellContext`t))^(-1) (1 + 
      E^(Rational[1, 2] $CellContext`t))^(-1) (-1 + 
      E^($CellContext`s + $CellContext`t))^(-1) $CellContext`s^(-1) \
$CellContext`t^(-1) (-
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s + (-1 + 
       E^$CellContext`s) (1 + E^($CellContext`s + 2 $CellContext`t) + 
       E^$CellContext`t (-1 + $CellContext`t) - 
       E^($CellContext`s + $CellContext`t) (1 + $CellContext`t))) (
     Subscript[$CellContext`\[Delta], 1][
        Log[$CellContext`kleft]] Subscript[$CellContext`\[Delta], 2][
        Log[$CellContext`k]] - Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 2][
       Log[$CellContext`kleft]]), {(-4) (-1 + E^$CellContext`s)^(-1) (-1 + 
       E^$CellContext`t)^(-1) (-1 + 
       E^($CellContext`s + $CellContext`t))^(-2) (1 + 
      E^($CellContext`s + $CellContext`t)) $CellContext`s^(-1) \
$CellContext`t^(-1) ($CellContext`s + $CellContext`t)^(-1) (
      E^$CellContext`s (-1 + E^$CellContext`t)^2 $CellContext`s^2 + (-1 + 
        E^($CellContext`s + $CellContext`t)) $CellContext`s (1 + 
        E^($CellContext`s + $CellContext`t) + 
        E^$CellContext`t (-1 + $CellContext`t) - 
        E^$CellContext`s (1 + $CellContext`t)) - (-1 + 
       E^$CellContext`s) $CellContext`t (1 + 
       E^($CellContext`s + 2 $CellContext`t) + 
       E^($CellContext`s + $CellContext`t) (-1 + $CellContext`t) - 
       E^$CellContext`t (1 + $CellContext`t))) 
     Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`k]] Subscript[$CellContext`\[Delta], 1][
       Log[$CellContext`kleft]]}}]]], "Output",
 CellChangeTimes->{3.590235437193305*^9, 3.590235575353401*^9, 
  3.590559018985406*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The functions of two variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and S"
}], "Subsection",
 CellChangeTimes->{{3.590248714330999*^9, 3.590248720354578*^9}, {
  3.590248750531527*^9, 3.5902487797880707`*^9}, {3.5902503206705017`*^9, 
  3.59025032565373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"addres0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
  3.590248927764987*^9, 3.5902489419346237`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"s", "+", "t"}], "2"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", "t"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590248945722311*^9, 3.590559019028501*^9}]
}, Open  ]],

Cell[TextData[{
 "We define the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]]],
 " as a quotient"
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numerator", "=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"Cosh", "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t", "+", 
        RowBox[{"Sinh", "[", "s", "]"}], "+", 
        RowBox[{"Sinh", "[", "t", "]"}], "-", 
        RowBox[{"Sinh", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.590248255034802*^9, 3.5902482631993856`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], " ", 
   RowBox[{"Cosh", "[", "s", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], " ", 
   RowBox[{"Cosh", "[", "t", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"s", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t", "+", 
     RowBox[{"Sinh", "[", "s", "]"}], "+", 
     RowBox[{"Sinh", "[", "t", "]"}], "-", 
     RowBox[{"Sinh", "[", 
      RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.590248265191514*^9, 3.590559019086121*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"denominator", "=", 
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], 
   RowBox[{"Sinh", "[", 
    RowBox[{"s", "/", "2"}], "]"}], 
   RowBox[{"Sinh", "[", 
    RowBox[{"t", "/", "2"}], "]"}], 
   SuperscriptBox[
    RowBox[{"Sinh", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], "]"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.590248295844912*^9, 3.590248388272849*^9}}],

Cell[BoxData[
 RowBox[{"s", " ", "t", " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", "t"}], ")"}], " ", 
  RowBox[{"Sinh", "[", 
   FractionBox["s", "2"], "]"}], " ", 
  RowBox[{"Sinh", "[", 
   FractionBox["t", "2"], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"Sinh", "[", 
    FractionBox[
     RowBox[{"s", "+", "t"}], "2"], "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.590248405541546*^9, 3.590559019134199*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249048771254*^9, 3.59055901928397*^9}]
}, Open  ]],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249187151354*^9, 3.590249216473544*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249219278013*^9, 3.590559019330614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249262765132*^9, 3.590249265505204*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249293907403*^9, 3.5905590193836393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addres0", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   RowBox[{"numerator", "/", "denominator"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, 
   3.590249315757266*^9, 3.590249349599092*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249352031432*^9, 3.590559019416201*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hzero", "=", 
   RowBox[{"numerator", "/", "denominator"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590249531475926*^9, 3.590249559694866*^9}}],

Cell["\<\
We now consider the second group\
\>", "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249656112484*^9, 3.590249667304872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"addresb0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "[", 
     RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
   3.590248927764987*^9, 3.5902489419346237`*^9}, 3.590249630387204*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "+", "t"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", "t"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "s"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", "t"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", "+", "t"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", "t"}]]}], ")"}], "2"], " ", "s", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.590249675613637*^9, 3.590559019500193*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hun", "=", 
   RowBox[{
    RowBox[{"Cosh", "[", 
     FractionBox[
      RowBox[{"s", "+", "t"}], "2"], "]"}], "Hzero"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590249568055046*^9, 3.5902495805078077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249700033533*^9, 3.590249707700328*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5902497091456223`*^9, 3.590559019633387*^9}]
}, Open  ]],

Cell[TextData[{
 "We check that the other coefficients, except the skew term, are all equal \
to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249773514945*^9, 3.590249797360318*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "[", 
         RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "[", 
         RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249187151354*^9, 3.590249216473544*^9}, {3.5902498044213657`*^9, 
  3.590249818386548*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249219278013*^9, 3.5902498654401693`*^9, 
  3.590559019685667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, {
  3.590249262765132*^9, 3.590249265505204*^9}, {3.59024982423909*^9, 
  3.590249834081539*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249293907403*^9, 3.590249865548378*^9, 
  3.590559019716773*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"addresb0", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], "]"}], "]"}], "-", 
   "Hun"}], "]"}]], "Input",
 CellChangeTimes->{{3.590249003748064*^9, 3.5902490401420527`*^9}, 
   3.590249315757266*^9, 3.590249349599092*^9, {3.5902498297238283`*^9, 
   3.590249840803632*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590249352031432*^9, 3.590249865594654*^9, 
  3.59055901976516*^9}]
}, Open  ]],

Cell["We now consider the skew term", "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590249656112484*^9, 3.590249667304872*^9}, {
  3.5902501646611853`*^9, 3.59025016672479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sk", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"addresb0", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "[", 
        RowBox[{"Log", "[", "k", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "[", 
        RowBox[{"Log", "[", "kleft", "]"}], "]"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590248885380641*^9, 3.590248894642461*^9}, {
  3.590248927764987*^9, 3.5902489419346237`*^9}, {3.5902502088868923`*^9, 
  3.5902502385595016`*^9}, {3.5902502745736437`*^9, 3.590250275552422*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", "s"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", "s"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", "+", 
          RowBox[{"2", " ", "t"}]}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", "+", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"t", "/", "2"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "+", "t"}]]}], ")"}], " ", "s", " ", "t"}]]], "Output",
 CellChangeTimes->{3.590250240846298*^9, 3.5902502765189743`*^9, 
  3.590559019805958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"skew", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "+", 
        RowBox[{"t", " ", 
         RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"Cosh", "[", "t", "]"}]}], "+", 
        RowBox[{"Sinh", "[", "s", "]"}], "+", 
        RowBox[{"Sinh", "[", "t", "]"}], "-", 
        RowBox[{"Sinh", "[", 
         RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], 
     RowBox[{"s", " ", "t", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         FractionBox["s", "2"], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         FractionBox["t", "2"], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         FractionBox[
          RowBox[{"s", "+", "t"}], "2"], "]"}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590250090525468*^9, 3.590250095944869*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"sk", "-", "skew"}], "]"}]], "Input",
 CellChangeTimes->{{3.5902502806359158`*^9, 3.590250297205092*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.590250293584372*^9, 3.590250298042172*^9}, 
   3.590559019893918*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The functions of one variable: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"K", ",", " ", 
    RowBox[{"and", " ", 
     SubscriptBox["K", "\[Gamma]"]}]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.590248714330999*^9, 3.590248720354578*^9}, {
  3.590248750531527*^9, 3.5902487797880707`*^9}, {3.5902503206705017`*^9, 
  3.59025032565373*^9}, {3.590250731042037*^9, 3.590250736507307*^9}, {
  3.590255915452039*^9, 3.5902559415823593`*^9}}],

Cell[TextData[{
 "We start with the first Laplacian to get the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255438406782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"tabsingleres0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590251129727702*^9, 3.590251139864851*^9}, {
  3.590251177950639*^9, 3.590251179948182*^9}, {3.590251235625141*^9, 
  3.5902512427774277`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"s", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
   "s"}]]], "Output",
 CellChangeTimes->{3.590251210656788*^9, 3.590251245261054*^9, 
  3.590559020012746*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kzero", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", "s"}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", "s"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5902513015371637`*^9, 3.590251315449793*^9}}],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", 
       RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}], "-", 
   RowBox[{"2", " ", "Kzero"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.59025146197898*^9, {3.590251495237233*^9, 3.59025150274089*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251431988851*^9, 3.590251504402564*^9, 
  3.590559020062109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kzero"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251457593026*^9, 3.590559020098667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleres0", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kzero"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590251523115458*^9, 3.590251528122476*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251529720874*^9, 3.590559020133952*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the second Laplacian to get the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255467158086*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"tabsingleresb0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
    RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590251129727702*^9, 3.590251139864851*^9}, {
   3.590251177950639*^9, 3.590251179948182*^9}, {3.590251235625141*^9, 
   3.5902512427774277`*^9}, 3.590252121542938*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "s"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
    "s"}]]}]], "Output",
 CellChangeTimes->{3.590252122857678*^9, 3.590559020161031*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kun", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "s"}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", "s"], " ", "s"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "s"]}], ")"}], "2"], " ", 
      "s"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255108300888*^9, 3.590255122998453*^9}}],

Cell[TextData[{
 "We check that the other coefficients are all equal to the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255309985273*^9, 3.5902553195456667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "[", 
       RowBox[{"Log", "[", "k", "]"}], "]"}]}]}], "]"}], "-", 
   RowBox[{"2", " ", "Kun"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.59025146197898*^9, {3.590251495237233*^9, 3.59025150274089*^9}, {
   3.590255362593954*^9, 3.5902553664477262`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251431988851*^9, 3.590251504402564*^9, 
  3.59025536805544*^9, 3.590559020211225*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "2", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kun"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590255379541184*^9, 3.590255384950367*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251457593026*^9, 3.590255386323987*^9, 
  3.590559020249166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"tabsingleresb0", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{
      SubsuperscriptBox["\[Delta]", "1", "2"], "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}]}], "]"}], "-", "Kun"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5902513732952213`*^9, 3.590251391480077*^9}, 
   3.590251456265038*^9, {3.590251523115458*^9, 3.590251528122476*^9}, {
   3.5902553912304697`*^9, 3.590255400017681*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590251529720874*^9, 3.59025540111201*^9, 
  3.590559020282166*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the sum  K=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255508347505*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ksum", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Kzero", "+", "Kun"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255151971302*^9, 3.590255178734768*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Ksum", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       RowBox[{"Sinh", "[", 
        FractionBox["s", "2"], "]"}], "s"]}], ")"}], "/", 
    RowBox[{
     RowBox[{"Sinh", "[", 
      FractionBox["s", "4"], "]"}], "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590255205262229*^9, 3.5902552372086*^9}, {
  3.5902556432880497`*^9, 3.59025567441794*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590255239019001*^9, 3.590255675967355*^9, 
  3.590559020381207*^9}]
}, Open  ]],

Cell[TextData[{
 "We take the difference  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "\[Gamma]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "1"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.590249077116461*^9, 3.590249100863471*^9}, {
  3.590249159340741*^9, 3.590249167058826*^9}, {3.59024937544275*^9, 
  3.5902493980143633`*^9}, {3.590251347679551*^9, 3.590251347679613*^9}, {
  3.590255427216304*^9, 3.590255508347505*^9}, {3.590255552159194*^9, 
  3.590255572842462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kgamma", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Kzero", "-", "Kun"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590255151971302*^9, 3.590255178734768*^9}, {
  3.590255593029187*^9, 3.590255598770055*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Kgamma", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox[
       RowBox[{"Sinh", "[", 
        FractionBox["s", "2"], "]"}], "s"]}], ")"}], "/", 
    RowBox[{
     RowBox[{"Cosh", "[", 
      FractionBox["s", "4"], "]"}], "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590255205262229*^9, 3.5902552372086*^9}, {
  3.590255622596498*^9, 3.590255627627857*^9}, {3.590255665740581*^9, 
  3.590255671240662*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.590255680633513*^9, 3.590559020463766*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1121, 705},
WindowMargins->{{36, Automatic}, {Automatic, 34}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 295, 6, 51, "Subtitle"],
Cell[877, 30, 300, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[1202, 39, 134, 1, 44, "Subsection"],
Cell[1339, 42, 105, 1, 30, "Text"],
Cell[1447, 45, 216, 6, 28, "Input"],
Cell[1666, 53, 32, 0, 30, "Text"],
Cell[1701, 55, 303, 9, 28, "Input"],
Cell[2007, 66, 66, 0, 30, "Text"],
Cell[2076, 68, 251, 9, 28, "Input"],
Cell[2330, 79, 66, 0, 30, "Text"],
Cell[2399, 81, 376, 13, 28, "Input"],
Cell[2778, 96, 55, 0, 30, "Text"],
Cell[2836, 98, 420, 14, 28, "Input"],
Cell[3259, 114, 47, 0, 30, "Text"],
Cell[3309, 116, 483, 15, 28, "Input"],
Cell[3795, 133, 309, 4, 30, "Text"],
Cell[4107, 139, 364, 10, 32, "Input"],
Cell[4474, 151, 413, 11, 32, "Input"],
Cell[4890, 164, 404, 11, 28, "Input"],
Cell[5297, 177, 405, 11, 32, "Input"],
Cell[5705, 190, 364, 5, 30, "Text"],
Cell[6072, 197, 1672, 43, 46, "Input"],
Cell[7747, 242, 475, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[8247, 254, 268, 8, 28, "Input"],
Cell[8518, 264, 450, 11, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9017, 281, 168, 2, 44, "Subsection"],
Cell[9188, 285, 418, 5, 30, "Text"],
Cell[9609, 292, 3795, 96, 74, "Input"],
Cell[CellGroupData[{
Cell[13429, 392, 374, 10, 28, "Input"],
Cell[13806, 404, 238, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14081, 413, 466, 13, 28, "Input"],
Cell[14550, 428, 401, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14988, 443, 505, 14, 28, "Input"],
Cell[15496, 459, 879, 27, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16412, 491, 556, 15, 28, "Input"],
Cell[16971, 508, 884, 27, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17904, 541, 220, 3, 44, "Subsection"],
Cell[18127, 546, 1307, 34, 28, "Input"],
Cell[CellGroupData[{
Cell[19459, 584, 418, 10, 28, "Input"],
Cell[19880, 596, 3269, 100, 132, "Output"]
}, Open  ]],
Cell[23164, 699, 442, 6, 30, "Text"],
Cell[23609, 707, 1532, 42, 35, "Input"],
Cell[CellGroupData[{
Cell[25166, 753, 165, 4, 28, "Input"],
Cell[25334, 759, 496, 14, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25867, 778, 243, 6, 28, "Input"],
Cell[26113, 786, 1416, 42, 35, "Output"]
}, Open  ]],
Cell[27544, 831, 490, 7, 30, "Text"],
Cell[28037, 840, 2406, 72, 57, "Input"],
Cell[CellGroupData[{
Cell[30468, 916, 155, 3, 28, "Input"],
Cell[30626, 921, 888, 24, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31551, 950, 331, 7, 28, "Input"],
Cell[31885, 959, 771, 23, 35, "Output"]
}, Open  ]],
Cell[32671, 985, 541, 7, 30, "Text"],
Cell[33215, 994, 1848, 56, 57, "Input"],
Cell[CellGroupData[{
Cell[35088, 1054, 127, 3, 28, "Input"],
Cell[35218, 1059, 772, 23, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36027, 1087, 313, 7, 28, "Input"],
Cell[36343, 1096, 239, 4, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36631, 1106, 116, 1, 44, "Subsection"],
Cell[36750, 1109, 894, 27, 28, "Input"],
Cell[CellGroupData[{
Cell[37669, 1140, 394, 10, 28, "Input"],
Cell[38066, 1152, 3822, 115, 112, "Output"]
}, Open  ]],
Cell[41903, 1270, 442, 6, 30, "Text"],
Cell[42348, 1278, 2031, 59, 57, "Input"],
Cell[CellGroupData[{
Cell[44404, 1341, 130, 3, 28, "Input"],
Cell[44537, 1346, 506, 14, 35, "Output"]
}, Open  ]],
Cell[45058, 1363, 595, 9, 30, "Text"],
Cell[45656, 1374, 257, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[45938, 1385, 130, 3, 28, "Input"],
Cell[46071, 1390, 1110, 33, 28, "Output"]
}, Open  ]],
Cell[47196, 1426, 351, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[47572, 1439, 128, 3, 28, "Input"],
Cell[47703, 1444, 143, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47895, 1452, 103, 1, 44, "Subsection"],
Cell[48001, 1455, 261, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[48287, 1464, 650, 20, 35, "Input"],
Cell[48940, 1486, 668, 18, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49645, 1509, 127, 4, 32, "Input"],
Cell[49775, 1515, 953, 27, 55, "Output"]
}, Open  ]],
Cell[50743, 1545, 388, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[51156, 1556, 106, 3, 28, "Input"],
Cell[51265, 1561, 959, 27, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52261, 1593, 107, 3, 28, "Input"],
Cell[52371, 1598, 1092, 31, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53500, 1634, 141, 4, 28, "Input"],
Cell[53644, 1640, 1632, 48, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55313, 1693, 143, 4, 28, "Input"],
Cell[55459, 1699, 1885, 56, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57381, 1760, 142, 4, 28, "Input"],
Cell[57526, 1766, 1883, 55, 59, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59458, 1827, 168, 2, 44, "Subsection"],
Cell[59629, 1831, 469, 6, 30, "Text"],
Cell[60101, 1839, 2531, 74, 123, "Input"],
Cell[CellGroupData[{
Cell[62657, 1917, 246, 6, 28, "Input"],
Cell[62906, 1925, 821, 23, 35, "Output"]
}, Open  ]],
Cell[63742, 1951, 910, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[64677, 1981, 263, 7, 28, "Input"],
Cell[64943, 1990, 3306, 99, 146, "Output"]
}, Open  ]],
Cell[68264, 2092, 226, 5, 28, "Input"],
Cell[68493, 2099, 457, 13, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68987, 2117, 108, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[69120, 2122, 104, 1, 35, "Subsubsection"],
Cell[69227, 2125, 1436, 38, 28, "Input"],
Cell[CellGroupData[{
Cell[70688, 2167, 251, 5, 28, "Input"],
Cell[70942, 2174, 5756, 180, 123, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76747, 2360, 130, 2, 35, "Subsubsection"],
Cell[76880, 2364, 1534, 41, 35, "Input"],
Cell[CellGroupData[{
Cell[78439, 2409, 176, 4, 28, "Input"],
Cell[78618, 2415, 3356, 104, 73, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82035, 2526, 108, 1, 44, "Subsection"],
Cell[82146, 2529, 423, 9, 33, "Text"],
Cell[CellGroupData[{
Cell[82594, 2542, 104, 1, 35, "Subsubsection"],
Cell[82701, 2545, 2489, 75, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85227, 2625, 130, 2, 35, "Subsubsection"],
Cell[85360, 2629, 2495, 76, 63, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87904, 2711, 117, 1, 44, "Subsection"],
Cell[88024, 2714, 612, 14, 28, "Input"],
Cell[88639, 2730, 1022, 32, 47, "Input"],
Cell[89664, 2764, 765, 22, 61, "Input"],
Cell[90432, 2788, 311, 8, 28, "Input"],
Cell[90746, 2798, 173, 4, 28, "Input"],
Cell[90922, 2804, 283, 6, 28, "Input"],
Cell[91208, 2812, 302, 6, 28, "Input"],
Cell[91513, 2820, 136, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[91674, 2826, 144, 4, 28, "Input"],
Cell[91821, 2832, 8664, 267, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100522, 3104, 125, 2, 28, "Input"],
Cell[100650, 3108, 142, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100841, 3116, 166, 2, 44, "Subsection"],
Cell[101010, 3120, 283, 5, 30, "Text"],
Cell[101296, 3127, 1675, 31, 76, "Text"],
Cell[102974, 3160, 626, 17, 35, "Input"],
Cell[103603, 3179, 630, 17, 35, "Input"],
Cell[104236, 3198, 694, 18, 35, "Input"],
Cell[104933, 3218, 699, 18, 35, "Input"],
Cell[105635, 3238, 829, 22, 35, "Input"],
Cell[106467, 3262, 553, 12, 28, "Input"],
Cell[107023, 3276, 726, 16, 35, "Input"],
Cell[107752, 3294, 715, 19, 35, "Input"],
Cell[108470, 3315, 719, 19, 35, "Input"],
Cell[109192, 3336, 767, 20, 35, "Input"],
Cell[109962, 3358, 772, 20, 35, "Input"],
Cell[110737, 3380, 787, 21, 35, "Input"],
Cell[111527, 3403, 784, 21, 35, "Input"],
Cell[112314, 3426, 836, 21, 35, "Input"],
Cell[113153, 3449, 844, 21, 35, "Input"],
Cell[114000, 3472, 511, 14, 28, "Input"],
Cell[114514, 3488, 884, 22, 35, "Input"],
Cell[115401, 3512, 554, 15, 28, "Input"],
Cell[115958, 3529, 930, 23, 35, "Input"],
Cell[116891, 3554, 668, 14, 35, "Input"],
Cell[117562, 3570, 502, 10, 28, "Input"],
Cell[118067, 3582, 603, 12, 28, "Input"],
Cell[118673, 3596, 689, 14, 35, "Input"],
Cell[119365, 3612, 815, 18, 35, "Input"],
Cell[120183, 3632, 215, 5, 28, "Input"],
Cell[120401, 3639, 212, 5, 28, "Input"],
Cell[120616, 3646, 226, 5, 28, "Input"],
Cell[120845, 3653, 208, 4, 30, "Text"],
Cell[121056, 3659, 596, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[121677, 3680, 347, 8, 28, "Input"],
Cell[122027, 3690, 22591, 665, 558, "Output"]
}, Open  ]],
Cell[144633, 4358, 411, 7, 30, "Text"],
Cell[145047, 4367, 593, 14, 28, "Input"],
Cell[145643, 4383, 478, 13, 28, "Input"],
Cell[146124, 4398, 474, 13, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146635, 4416, 460, 11, 48, "Subsection"],
Cell[147098, 4429, 1057, 21, 72, "Text"],
Cell[148158, 4452, 1315, 39, 35, "Input"],
Cell[149476, 4493, 1093, 32, 39, "Input"],
Cell[150572, 4527, 403, 9, 28, "Input"],
Cell[150978, 4538, 306, 8, 28, "Input"],
Cell[151287, 4548, 349, 8, 28, "Input"],
Cell[151639, 4558, 159, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[151823, 4564, 509, 14, 28, "Input"],
Cell[152335, 4580, 7939, 228, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160311, 4813, 509, 14, 28, "Input"],
Cell[160823, 4829, 8007, 229, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168867, 5063, 318, 7, 28, "Input"],
Cell[169188, 5072, 8589, 248, 195, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177826, 5326, 512, 13, 48, "Subsection"],
Cell[178341, 5341, 529, 12, 33, "Text"],
Cell[178873, 5355, 465, 15, 32, "Input"],
Cell[179341, 5372, 1258, 38, 53, "Input"],
Cell[180602, 5412, 978, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[181605, 5442, 577, 18, 28, "Input"],
Cell[182185, 5462, 603, 18, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182825, 5485, 298, 7, 28, "Input"],
Cell[183126, 5494, 7767, 255, 242, "Output"]
}, Open  ]],
Cell[190908, 5752, 460, 8, 30, "Text"],
Cell[191371, 5762, 1395, 42, 113, "Input"],
Cell[192769, 5806, 353, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[193147, 5815, 311, 8, 28, "Input"],
Cell[193461, 5825, 4084, 130, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197582, 5960, 141, 3, 35, "Subsubsection"],
Cell[197726, 5965, 445, 7, 30, "Text"],
Cell[198174, 5974, 2274, 67, 90, "Input"],
Cell[200451, 6043, 275, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[200751, 6053, 708, 21, 28, "Input"],
Cell[201462, 6076, 29502, 726, 300, "Output"]
}, Open  ]],
Cell[230979, 6805, 480, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[231484, 6822, 761, 22, 28, "Input"],
Cell[232248, 6846, 39319, 976, 342, "Output"]
}, Open  ]],
Cell[271582, 7825, 482, 13, 28, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272113, 7844, 648, 19, 48, "Subsection"],
Cell[272764, 7865, 174, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[272963, 7873, 420, 12, 28, "Input"],
Cell[273386, 7887, 5239, 148, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278662, 8040, 472, 13, 28, "Input"],
Cell[279137, 8055, 7310, 179, 126, "Output"]
}, Open  ]],
Cell[286462, 8237, 378, 8, 28, "Input"],
Cell[286843, 8247, 545, 14, 28, "Input"],
Cell[287391, 8263, 496, 13, 28, "Input"],
Cell[287890, 8278, 936, 26, 57, "Text"],
Cell[288829, 8306, 2090, 59, 85, "Input"],
Cell[CellGroupData[{
Cell[290944, 8369, 177, 4, 28, "Input"],
Cell[291124, 8375, 3694, 113, 161, "Output"]
}, Open  ]],
Cell[294833, 8491, 617, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[295475, 8506, 277, 6, 28, "Input"],
Cell[295755, 8514, 2618, 79, 115, "Output"]
}, Open  ]],
Cell[298388, 8596, 904, 24, 35, "Input"],
Cell[CellGroupData[{
Cell[299317, 8624, 238, 6, 28, "Input"],
Cell[299558, 8632, 1238, 40, 59, "Output"]
}, Open  ]],
Cell[300811, 8675, 494, 15, 35, "Input"],
Cell[CellGroupData[{
Cell[301330, 8694, 508, 16, 47, "Input"],
Cell[301841, 8712, 550, 17, 67, "Output"]
}, Open  ]],
Cell[302406, 8732, 1026, 24, 61, "Input"],
Cell[303435, 8758, 273, 6, 28, "Input"],
Cell[303711, 8766, 283, 6, 28, "Input"],
Cell[303997, 8774, 526, 11, 34, "Text"],
Cell[CellGroupData[{
Cell[304548, 8789, 446, 12, 28, "Input"],
Cell[304997, 8803, 7446, 218, 300, "Output"]
}, Open  ]],
Cell[312458, 9024, 363, 10, 28, "Input"],
Cell[312824, 9036, 367, 10, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313228, 9051, 649, 18, 48, "Subsection"],
Cell[313880, 9071, 1449, 40, 44, "Input"],
Cell[315332, 9113, 623, 12, 28, "Input"],
Cell[315958, 9127, 974, 25, 35, "Input"],
Cell[CellGroupData[{
Cell[316957, 9156, 390, 9, 28, "Input"],
Cell[317350, 9167, 1003, 33, 52, "Output"]
}, Open  ]],
Cell[318368, 9203, 1131, 26, 61, "Input"],
Cell[319502, 9231, 374, 11, 47, "Input"],
Cell[319879, 9244, 325, 7, 28, "Input"],
Cell[320207, 9253, 311, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[320543, 9263, 562, 15, 28, "Input"],
Cell[321108, 9280, 3516, 107, 172, "Output"]
}, Open  ]],
Cell[324639, 9390, 487, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[325151, 9407, 608, 15, 28, "Input"],
Cell[325762, 9424, 3474, 107, 196, "Output"]
}, Open  ]],
Cell[329251, 9534, 515, 14, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329803, 9553, 531, 12, 48, "Subsection"],
Cell[330337, 9567, 215, 5, 28, "Input"],
Cell[330555, 9574, 586, 16, 35, "Input"],
Cell[CellGroupData[{
Cell[331166, 9594, 134, 2, 28, "Input"],
Cell[331303, 9598, 12527, 345, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343867, 9948, 161, 3, 28, "Input"],
Cell[344031, 9953, 19873, 504, 238, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363953, 10463, 466, 15, 45, "Subsection"],
Cell[CellGroupData[{
Cell[364444, 10482, 482, 13, 28, "Input"],
Cell[364929, 10497, 2539, 74, 68, "Output"]
}, Open  ]],
Cell[367483, 10574, 212, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[367720, 10585, 783, 23, 28, "Input"],
Cell[368506, 10610, 632, 19, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369175, 10634, 475, 14, 32, "Input"],
Cell[369653, 10650, 412, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370102, 10667, 598, 16, 28, "Input"],
Cell[370703, 10685, 91, 1, 28, "Output"]
}, Open  ]],
Cell[370809, 10689, 336, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[371170, 10701, 927, 25, 28, "Input"],
Cell[372100, 10728, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372229, 10734, 647, 17, 28, "Input"],
Cell[372879, 10753, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373010, 10759, 646, 17, 28, "Input"],
Cell[373659, 10778, 92, 1, 28, "Output"]
}, Open  ]],
Cell[373766, 10782, 179, 4, 28, "Input"],
Cell[373948, 10788, 267, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[374240, 10797, 506, 13, 28, "Input"],
Cell[374749, 10812, 2570, 75, 61, "Output"]
}, Open  ]],
Cell[377334, 10890, 244, 7, 47, "Input"],
Cell[CellGroupData[{
Cell[377603, 10901, 612, 17, 28, "Input"],
Cell[378218, 10920, 94, 1, 28, "Output"]
}, Open  ]],
Cell[378327, 10924, 407, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[378759, 10937, 943, 26, 28, "Input"],
Cell[379705, 10965, 119, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379861, 10972, 660, 18, 28, "Input"],
Cell[380524, 10992, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380678, 10999, 663, 18, 28, "Input"],
Cell[381344, 11019, 116, 2, 28, "Output"]
}, Open  ]],
Cell[381475, 11024, 306, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[381806, 11032, 926, 25, 28, "Input"],
Cell[382735, 11059, 1873, 59, 59, "Output"]
}, Open  ]],
Cell[384623, 11121, 945, 28, 58, "Input"],
Cell[CellGroupData[{
Cell[385593, 11153, 156, 3, 28, "Input"],
Cell[385752, 11158, 120, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385921, 11166, 550, 15, 48, "Subsection"],
Cell[386474, 11183, 418, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[386917, 11196, 421, 10, 35, "Input"],
Cell[387341, 11208, 607, 20, 53, "Output"]
}, Open  ]],
Cell[387963, 11231, 662, 21, 54, "Input"],
Cell[388628, 11254, 382, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[389035, 11266, 544, 14, 28, "Input"],
Cell[389582, 11282, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389736, 11289, 427, 12, 35, "Input"],
Cell[390166, 11303, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390295, 11309, 473, 12, 35, "Input"],
Cell[390771, 11323, 92, 1, 28, "Output"]
}, Open  ]],
Cell[390878, 11327, 413, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[391316, 11340, 446, 10, 35, "Input"],
Cell[391765, 11352, 561, 18, 55, "Output"]
}, Open  ]],
Cell[392341, 11373, 638, 20, 56, "Input"],
Cell[392982, 11395, 466, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[393473, 11409, 595, 15, 28, "Input"],
Cell[394071, 11426, 138, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394246, 11433, 472, 12, 35, "Input"],
Cell[394721, 11447, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394875, 11454, 524, 13, 35, "Input"],
Cell[395402, 11469, 116, 2, 28, "Output"]
}, Open  ]],
Cell[395533, 11474, 462, 13, 32, "Text"],
Cell[395998, 11489, 203, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[396226, 11498, 473, 14, 62, "Input"],
Cell[396702, 11514, 117, 2, 28, "Output"]
}, Open  ]],
Cell[396834, 11519, 636, 19, 34, "Text"],
Cell[397473, 11540, 254, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[397752, 11550, 523, 15, 62, "Input"],
Cell[398278, 11567, 92, 1, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

